Revised Exoplanet Radii and Habitability Using Gaia Data Release 2

Accurate stellar properties are crucial for determining exoplanet characteristics. Gaia DR2 presents revised distances, luminosities, and radii for 1.6 billion stars. Here, we report the calculation of revised radii and densities for 320 exoplanets using this data and present updated calculations of the incident flux received by 690 known exoplanets. This allows the likelihood that those planets orbit in the habitable zone of their host stars to be reassessed. As a result of this analysis, three planets can be added to the catalogue of potentially habitable worlds: HIP~67537~b, HD~148156~b, and HD~106720~b. In addition, the changed parameterisation of BD~+49~898 means that its planet, BD~+49~898~b, now receives an incident flux that places it outside the optimistic habitable zone region, as defined by \citep{Kopparapu2013,Kopparapu2014}. We find that use of the new \textit{Gaia} data results in a mean increase in calculated exoplanet radius of 3.76\%. Previously, CoRoT-3 b had been reported as having the highest density of all known exoplanets. Here, we use updated information to revise the calculated density of CoRoT-3~b from 26.4$g\:cm^{-3}$ to 17.3$\pm2.9g\:cm^{-3}$. We also report the densest exoplanet in our dataset, KELT-1~b, with a density of 23.7$\pm4.0g\:cm^{-3}$. Overall, our results highlight the importance of ensuring the the parameterisation of known exoplanets be revisited whenever significant improvements are made to the precision of the stellar parameters upon which they are based.

==> anc/planet_data.txt <==
Title: Revised Exoplanet Radii and Habitability Using Gaia Data Release 2 
Authors: Johns D., Marti C., Huff M., McCann J., Wittenmyer R.A., Horner J., 
         Wright D.J. 
Table:  Revised Properties of Exoplanets
================================================================================
Byte-by-byte Description of file: datafile3.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label   Explanations
--------------------------------------------------------------------------------
   1- 25 A25    ---     Planet  Planet Name
  27- 31 F5.3   RJup    Rad     ?="" Planet Radius
  33- 38 F6.3   RJup  E_Rad     ?="" Upper uncertainty in Rad
  40- 45 F6.3   RJup  e_Rad     ?="" Lower uncertainty in Rad
  47- 52 F6.3   MJup    Mass    ?="" Planet Mass (1)
  54- 60 F7.3   MJup  E_Mass    ?="" Upper uncertainty in Mass
  62- 68 F7.3   MJup  e_Mass    ?="" Lower uncertainty in Mass
  70- 75 F6.3   g/cm3   rho     ?="" Planet Density
  77- 83 F7.3   g/cm3 E_rho     ?="" Upper uncertainty in rho
  85- 91 F7.3   g/cm3 e_rho     ?="" Lower uncertainty in rho
  93- 99 F7.3   au      a       ?="" Semi-major axis (1)
 101-107 F7.3   au    E_a       ?="" Upper uncertainty in a
 109-115 F7.3   au    e_a       ?="" Lower uncertainty in a
 117-125 F9.3   Fgeo    Sinc    ?="" Planet Incident Flux
 127-135 F9.3   Fgeo  E_Sinc    ?="" Upper uncertainty in Sinc
 137-146 F10.4  Fgeo  e_Sinc    ?="" Lower uncertainty in Sinc
--------------------------------------------------------------------------------
Note (1): NASA Exoplanet Archive
--------------------------------------------------------------------------------
11 Com b                                                                                      1.290  +0.050  -0.050    81.699    +3.699    -1.892  
11 UMi b                                      14.740  +2.500  -2.500                          1.530  +0.070  -0.070   114.850    +5.673    -2.113  
14 And b                                                                                      0.830                    82.036                      
16 Cyg B b                                     1.780  +0.080  -0.080                          1.660  +0.030  -0.030     0.457    +0.008            
18 Del b                                                                                      2.600                     5.572                      
1RXS J160929.1-210524 b                        8.000  +1.000  -1.000                        330.000                     0.000                      
24 Boo b                                                                                      0.190  +0.012  -0.009  1583.794  +100.941    -9.210  
24 Sex b                                                                                      1.333  +0.004  -0.009     7.966    +0.091    -0.086  
24 Sex c                                                                                      2.080  +0.050  -0.020     3.272    +0.086    -0.035  
2MASS J22362452+4751425 b                     12.500  +1.500  -1.500                        230.000 +20.000 -20.000     0.000    +0.000            
30 Ari B b                                    13.820  +1.800  -1.800                          0.990  +0.020  -0.020     2.453    +0.050            
4 UMa b                                                                                       0.870  +0.040  -0.040   152.518    +7.556    -2.739  
42 Dra b                                                                                      1.190  +0.010  -0.010   100.913    +1.933    -1.736  
51 Eri b                                       2.000                                         13.200  +0.200  -0.200     0.033    +0.001            
51 Peg b                                                                                      0.053  +0.003  -0.003   505.105   +28.791            
7 CMa b                                                                                       1.930  +0.010  -0.010     3.440    +0.038    -0.033  
75 Cet b                                                                                      2.100                    12.710                      
8 UMi b                                        1.310  +0.160  -0.160                          0.490  +0.020  -0.020   221.200    +9.156    -0.880  
81 Cet b                                                                                      2.500                    10.247                      
AB Pic b                                      13.500  +0.500  -0.500                        260.000                     0.000                      
BD-10 3166 b                                   0.590  +0.070  -0.070                          0.040  +0.000  -0.000   402.422    +2.318    -2.318  
BD-13 2130 b                                   9.780  +4.560  -4.560                          1.660  +0.120  -0.120    40.037    +3.838    -2.505  
BD+03 2562 b                                                                                  1.300  +0.100  -0.100   213.742   +23.901   -17.326  
BD+14 4559 b                                   1.040  +0.470  -0.470                          0.780  +0.050  -0.050     0.619    +0.040            
BD+15 2375 b                                                                                  0.576  +0.027  -0.027   163.731   +14.302   -12.024  
BD+15 2940 b                                                                                  0.539                   180.606                      
BD+20 2457 b                                  55.590 +78.550 -78.550                          1.050  +0.070  -0.070   531.648   +94.998   -88.127  
BD+20 2457 c                                                                                  2.010                   145.081                      
BD+20 274 b                                                                                   1.300                   317.855                      
BD+20 594 b               0.256 +0.018 -0.023  0.070  +0.030  -0.030  5.148  +2.464  -2.618                                                        
BD+48 738 b                                                                                   1.000                   282.800                      
BD+48 740 b                                                                                   1.700  +0.100  -0.100    77.447    +5.750    -3.495  
BD+49 828 b                                                                                   4.200  +0.320  -0.200     2.459    +0.198    -0.061  
bet Cnc b                                                                                     1.700  +0.100  -0.100   206.559   +18.339   -13.728  
bet Pic b                                                                                     9.100  +5.300  -0.500     0.112    +0.065            
CoRoT-1 b                 1.805 +0.132 -0.131  1.030  +0.120  -0.120  0.217  +0.054  -0.054                                                        
CoRoT-10 b                1.069 +0.137 -0.168  2.750  +0.160  -0.160  2.793  +1.087  -1.329   0.105  +0.002  -0.002    16.882    +0.576            
CoRoT-11 b                1.475 +0.124 -0.144  2.330  +0.340  -0.340  0.901  +0.263  -0.294   0.044  +0.005  -0.005  1254.749  +158.857            
CoRoT-12 b                1.206 +0.230 -0.190  0.917  +0.070  -0.065  0.648  +0.374  -0.309   0.040  +0.001  -0.001   461.366   +52.741   -50.174  
CoRoT-13 b                1.129 +0.110 -0.046  1.308  +0.066  -0.066  1.126  +0.334  -0.148   0.051  +0.003  -0.003   454.986   +59.613   -46.287  
CoRoT-14 b                1.406 +0.134 -0.191  7.600  +0.600  -0.600  3.388  +1.001  -1.409   0.027  +0.002  -0.002  1803.478  +385.375  -342.189  
CoRoT-16 b                1.206 +0.229 -0.217  0.535  +0.085  -0.083  0.378  +0.223  -0.212   0.062  +0.002  -0.002    96.176    +9.841    -8.750  
CoRoT-17 b                1.694 +0.139 -0.193  2.430  +0.300  -0.300  0.620  +0.171  -0.226   0.046  +0.001  -0.001   640.923   +70.657   -69.123  
CoRoT-18 b                1.317 +0.264 -0.288  3.470  +0.380  -0.380  1.884  +1.152  -1.256   0.029  +0.002  -0.002   682.984   +65.347   -24.276  
CoRoT-19 b                1.402 +0.084 -0.069  1.110  +0.060  -0.060  0.500  +0.094  -0.078   0.052  +0.001  -0.001   625.456   +48.086   -46.512  
CoRoT-2 b                 1.494 +0.065 -0.066  3.470  +0.220  -0.220  1.292  +0.189  -0.189   0.028  +0.001  -0.001   610.390   +19.106            
CoRoT-20 b                1.125 +0.077 -0.079  4.240  +0.230  -0.230  3.695  +0.786  -0.803   0.090  +0.002  -0.002   124.595    +8.870    -7.871  
CoRoT-22 b                0.473 +0.091 -0.086  0.038  +0.044  -0.028  0.446  +0.577  -0.409   0.092  +0.001  -0.001   121.884    +5.654    -5.020  
CoRoT-23 b                1.350 +0.213 -0.197  2.800  +0.300  -0.300  1.411  +0.685  -0.635   0.048  +0.004  -0.004   530.022   +67.599   -31.958  
CoRoT-24 b                0.254 +0.047 -0.046  0.018                  2.874  +1.662  -1.658   0.056  +0.002  -0.002    79.826    +5.551            
CoRoT-24 c                0.336 +0.047 -0.047  0.088  +0.035  -0.035  1.363                   0.098  +0.003  -0.003    26.066    +1.748            
CoRoT-25 b                1.413 +0.522 -0.317  0.270  +0.040  -0.040  0.119  +0.133  -0.082   0.058  +0.002  -0.001   414.143   +40.978   -37.997  
CoRoT-27 b                1.193 +0.126 -0.177 10.390  +0.550  -0.550  7.598  +2.433  -3.399   0.048  +0.007  -0.007   300.870   +58.690            
CoRoT-28 b                1.326 +0.160 -0.189  0.484  +0.087  -0.087  0.258  +0.104  -0.119   0.060  +0.005  -0.005   672.752   +64.761            
CoRoT-29 b                0.904 +0.240 -0.235  0.850  +0.200  -0.200  1.425  +1.181  -1.162   0.039  +0.006  -0.006   302.177   +56.915            
CoRoT-3 b                 1.186 +0.096 -0.096 21.660  +1.000  -1.000 16.098  +3.981  -3.979                                                        
CoRoT-4 b                 1.203 +0.146 -0.096  0.720  +0.080  -0.080  0.513  +0.196  -0.136   0.090  +0.001  -0.001   188.943    +9.904    -9.529  
CoRoT-5 b                 1.494 +0.216 -0.077  0.467  +0.047  -0.024  0.174  +0.077  -0.028   0.049  +0.000  -0.000   683.122   +48.095   -47.860  
CoRoT-6 b                 1.369 +0.072 -0.355  2.960  +0.340  -0.340  1.429  +0.280  -1.123   0.086  +0.002  -0.002   145.144    +7.252    -6.325  
CoRoT-7 b                 0.161 +0.017 -0.020  0.010  +0.000  -0.000  2.972  +0.944  -1.117                                                        
CoRoT-7 c                                      0.026  +0.003  -0.003                          0.046                   241.387                      
CoRoT-8 b                 0.598 +0.062 -0.076  0.220  +0.030  -0.030  1.275  +0.435  -0.516   0.063  +0.001  -0.001    54.542    +1.447            
CoRoT-9 b                 1.055 +0.114 -0.088  0.840  +0.050  -0.050  0.888  +0.293  -0.228   0.402  +0.005  -0.005     3.444    +0.108    -0.075  
CoRoTID 223977153 b       0.714 +0.128 -0.104  0.150  +0.100  -0.100  0.512  +0.438  -0.408   0.071  +0.001  -0.001   186.969    +8.619    -7.746  
CT Cha b                                      17.000  +6.000  -6.000                        440.000                     0.000                      
DH Tau b                                      11.000 +10.000  -3.000                        330.000                     0.000                      
EPIC 211822797 b          0.197 +0.023 -0.028                                                 0.131  +0.004  -0.005     4.495    +0.157            
EPIC 211945201 b          0.554 +0.017 -0.021  0.085  +0.044  -0.040  0.619  +0.326  -0.297   0.148  +0.004  -0.004   106.871    +3.096            
EPIC 220674823 b          0.178 +0.031 -0.016  0.028  +0.005  -0.005  6.268  +3.428  -2.019   0.013  +0.000  -0.000  4506.402   +90.060   -53.081  
EPIC 220674823 c          0.261 +0.046 -0.031  0.018  +0.019  -0.019  1.248  +1.489  -1.408   0.107  +0.002  -0.002    67.627    +1.484    -0.386  
eps CrB b                                                                                     1.300                   101.700                      
eps Tau b                                                                                     1.930  +0.030  -0.030    31.860    +0.900    -0.750  
gam Lib b                                                                                     1.240  +0.100  -0.100    49.451    +4.129    -0.965  
gam Lib c                                                                                     2.170  +0.100  -0.100    16.147    +0.822    -0.338  
GJ 3942 b                                                                                     0.061  +0.007  -0.007    18.091    +2.023            
GJ 676 A b                                     4.960  +0.960  -0.960                          1.820  +0.060  -0.060     0.027    +0.001            
GJ 676 A c                                                                                    6.600  +0.100  -0.100     0.002    +0.000            
GQ Lup b                                      20.000                                        100.000                     0.000                      
GSC 06214-00210 b                             16.000  +1.000  -1.000                        320.000 +30.000 -30.000     0.000    +0.000            
HAT-P-1 b                 1.455 +0.046 -0.093  0.525  +0.019  -0.019  0.211  +0.021  -0.041   0.056  +0.001  -0.001   522.903    +9.044            
HAT-P-11 b                0.428 +0.038 -0.041  0.090  +0.010  -0.010  1.423  +0.411  -0.443                                                        
HAT-P-12 b                0.838 +0.070 -0.053  0.211  +0.012  -0.012  0.445  +0.115  -0.088   0.038  +0.000  -0.000   127.203    +1.227            
HAT-P-13 b                1.560 +0.117 -0.109  0.851  +0.038  -0.038  0.278  +0.064  -0.060                                                        
HAT-P-14 b                1.296 +0.128 -0.161  3.440  +0.630  -0.630  1.958  +0.682  -0.813                                                        
HAT-P-15 b                1.093 +0.116 -0.121  1.940  +0.300  -0.300  1.840  +0.652  -0.672                                                        
HAT-P-16 b                1.320 +0.175 -0.108  4.193  +0.094  -0.094  2.260  +0.900  -0.554   0.041  +0.000  -0.000  1116.560   +28.695   -25.398  
HAT-P-17 b                1.115 +0.065 -0.075  0.580  +0.060  -0.060  0.519  +0.105  -0.117                                                        
HAT-P-17 c                                                                                    5.600  +3.500  -1.400     0.017    +0.011            
HAT-P-18 b                0.967 +0.082 -0.097  0.197  +0.013  -0.013  0.270  +0.071  -0.083   0.056  +0.001  -0.001    81.958    +1.160            
HAT-P-19 b                1.093 +0.109 -0.112  0.292  +0.018  -0.018  0.277  +0.085  -0.087   0.047  +0.001  -0.001   151.636    +3.087            
HAT-P-2 b                 1.214 +0.102 -0.108 11.430  +1.940  -1.940  7.931  +2.413  -2.511                                                        
HAT-P-20 b                0.911 +0.075 -0.105  7.246  +0.187  -0.187 11.890  +2.939  -4.125   0.036  +0.001  -0.001   149.237    +2.162            
HAT-P-21 b                1.170 +0.225 -0.228  4.870  +1.570  -1.570  3.775  +2.497  -2.520                                                        
HAT-P-22 b                1.121 +0.262 -0.262  2.470  +0.320  -0.320  2.177  +1.554  -1.552                                                        
HAT-P-23 b                1.347 +0.420 -0.418  1.340  +0.590  -0.590  0.680  +0.703  -0.700                                                        
HAT-P-24 b                1.148 +0.252 -0.239  0.750  +0.250  -0.250  0.615  +0.454  -0.435                                                        
HAT-P-25 b                1.308 +0.127 -0.125  0.567  +0.022  -0.022  0.314  +0.092  -0.091   0.047  +0.001  -0.001   261.391    +5.975    -3.738  
HAT-P-26 b                0.623 +0.062 -0.061  0.070  +0.020  -0.020  0.359  +0.149  -0.147                                                        
HAT-P-27 b                1.068 +0.111 -0.110  0.620  +0.030  -0.030  0.631  +0.199  -0.197   0.040  +0.001  -0.001   334.065    +7.609            
HAT-P-28 b                1.291 +0.189 -0.130  0.626  +0.037  -0.037  0.361  +0.160  -0.111   0.043  +0.001  -0.001   489.170   +13.636    -7.492  
HAT-P-29 b                1.183 +0.171 -0.172  0.880  +0.250  -0.250  0.659  +0.342  -0.343                                                        
HAT-P-3 b                 0.938 +0.105 -0.106  0.650  +0.110  -0.110  0.977  +0.367  -0.371                                                        
HAT-P-30 b                1.471 +0.211 -0.207  0.830  +0.180  -0.180  0.323  +0.156  -0.153                                                        
HAT-P-31 b                1.175 +0.195 -0.200  2.270  +0.840  -0.840  1.736  +1.078  -1.094                                                        
HAT-P-32 b                1.822 +0.350 -0.236  0.830  +0.210  -0.210  0.170  +0.107  -0.079                                                        
HAT-P-33 b                1.661 +0.503 -0.510  0.920  +0.500  -0.500  0.249  +0.263  -0.266                                                        
HAT-P-34 b                1.174 +0.240 -0.241  7.010  +2.750  -2.750  5.376  +3.914  -3.927                                                        
HAT-P-35 b                1.205 +1.713 -1.712  7.520 +20.660 -20.660  5.325 +27.012 -26.994                                                        
HAT-P-36 b                1.263 +0.154 -0.166  1.530  +0.320  -0.320  0.943  +0.397  -0.420                                                        
HAT-P-37 b                1.193 +0.120 -0.120  1.169  +0.103  -0.103  0.855  +0.268  -0.269   0.038  +0.001  -0.001   415.908   +10.512            
HAT-P-38 b                0.946 +0.149 -0.110  0.267  +0.020  -0.020  0.391  +0.187  -0.140   0.052  +0.001  -0.001   236.088    +5.287            
HAT-P-39 b                1.712 +0.140 -0.115  0.599  +0.099  -0.099  0.148  +0.044  -0.039   0.051  +0.001  -0.001  1831.141   +74.785   -70.913  
HAT-P-4 b                                      0.671  +0.033  -0.044                          0.044  +0.001  -0.002  1473.062   +34.468            
HAT-P-40 b                1.799 +0.237 -0.260  0.480  +0.130  -0.130  0.102  +0.049  -0.052                                                        
HAT-P-41 b                1.843 +0.499 -0.541  1.190  +0.600  -0.600  0.787  +0.348  -0.354                                                        
HAT-P-42 b                1.180 +0.171 -0.174  1.044  +0.083  -0.083  0.236  +0.225  -0.239   0.058  +0.001  -0.001   598.093   +19.573   -13.637  
HAT-P-43 b                1.192 +0.146 -0.202  0.662  +0.060  -0.060  0.485  +0.184  -0.250   0.044  +0.000  -0.001   562.841   +20.720   -18.732  
HAT-P-44 b                1.308 +0.169 -0.119  0.352  +0.029  -0.029  0.195  +0.078  -0.056   0.051  +0.001  -0.001   247.505    +5.133            
HAT-P-44 c                                                                                    1.752  +0.025  -0.025     0.207    +0.004            
HAT-P-45 b                1.331 +0.288 -0.106  0.892  +0.137  -0.099  0.469  +0.312  -0.124   0.045  +0.001  -0.001   403.855   +12.064    -7.682  
HAT-P-46 b                1.455 +0.380 -0.195  0.493  +0.082  -0.052  0.199  +0.159  -0.083   0.058  +0.001  -0.001   444.310   +14.800    -8.389  
HAT-P-49 b                1.440 +0.185 -0.190  2.200  +0.590  -0.590  0.914  +0.429  -0.437                                                        
HAT-P-5 b                 1.188 +0.135 -0.134  0.980  +0.200  -0.200  0.725  +0.288  -0.286                                                        
HAT-P-50 b                1.260 +0.087 -0.157  1.350  +0.073  -0.073  0.836  +0.180  -0.315   0.045  +0.001  -0.001  2082.695   +90.452   -80.630  
HAT-P-51 b                1.256 +0.081 -0.107  0.309  +0.018  -0.018  0.193  +0.039  -0.051   0.051  +0.000  -0.000   290.891   +12.441   -11.674  
HAT-P-52 b                0.963 +0.099 -0.111  0.818  +0.029  -0.029  1.135  +0.354  -0.393   0.037  +0.000  -0.000   256.007    +7.715    -5.721  
HAT-P-53 b                1.189 +0.134 -0.121  1.484  +0.056  -0.056  1.094  +0.371  -0.337   0.032  +0.000  -0.000  1343.356   +74.288   -70.440  
HAT-P-54 b                1.056 +0.102 -0.096  0.760  +0.032  -0.032  0.800  +0.235  -0.222   0.041  +0.000  -0.000    82.333    +1.191            
HAT-P-55 b                1.249 +0.088 -0.089  0.582  +0.056  -0.056  0.371  +0.086  -0.087   0.046  +0.001  -0.001   546.421   +13.734   -10.311  
HAT-P-56 b                1.477 +0.138 -0.214  2.310  +0.440  -0.440  0.889  +0.302  -0.422                                                        
HAT-P-57 b                1.449 +0.351 -0.355  1.410  +1.520  -1.520  0.575  +0.748  -0.750                                                        
HAT-P-6 b                 1.470 +0.175 -0.223  1.320  +0.300  -0.300  0.515  +0.218  -0.262                                                        
HAT-P-65 b                1.744 +0.165 -0.215  0.527  +0.083  -0.083  0.123  +0.040  -0.049   0.040  +0.001  -0.001  1734.175   +90.563   -86.211  
HAT-P-66 b                1.471 +0.272 -0.436  0.783  +0.057  -0.057  0.305  +0.171  -0.273   0.044  +0.001  -0.001  2471.114  +135.855  -116.106  
HAT-P-67 b                2.182 +0.186 -0.153  0.340  +0.250  -0.190  0.041  +0.032  -0.024   0.065  +0.003  -0.001  2491.944  +112.111   -39.305  
HAT-P-7 b                 1.515 +0.251 -0.284  1.840  +0.530  -0.530  0.657  +0.377  -0.414                                                        
HAT-P-8 b                 1.408 +0.153 -0.173  1.280  +0.270  -0.270  0.568  +0.220  -0.241                                                        
HAT-P-9 b                 1.286 +0.071 -0.073  0.780  +0.090  -0.090  0.454  +0.092  -0.094   0.053  +0.002  -0.002   760.501   +35.726    -8.200  
HATS-1 b                  1.237 +0.218 -0.130  1.855  +0.262  -0.196  1.215  +0.666  -0.403   0.044  +0.001  -0.001   518.112   +13.369    -2.502  
HATS-10 b                 1.124 +0.100 -0.147  0.526  +0.081  -0.081  0.459  +0.141  -0.194   0.045  +0.001  -0.001   706.707   +24.399   -19.093  
HATS-11 b                 1.563 +0.151 -0.201  0.830  +0.100  -0.100  0.270  +0.085  -0.109                                                        
HATS-12 b                 0.514 +0.060 -0.114  2.390  +0.087  -0.087 21.765  +7.599 -14.441                                                        
HATS-13 b                 1.099 +0.072 -0.054  0.543  +0.072  -0.072  0.507  +0.120  -0.100   0.041  +0.000  -0.000   289.991   +13.116   -12.060  
HATS-14 b                 1.157 +0.058 -0.043  1.071  +0.070  -0.070  0.857  +0.141  -0.110   0.038  +0.000  -0.000   461.604   +19.819   -18.855  
HATS-15 b                 2.019 +0.202 -0.160  2.170  +0.150  -0.150  0.327  +0.101  -0.081   0.027  +0.000  -0.000  2126.797  +364.218  -363.485  
HATS-16 b                 1.254 +0.181 -0.182  3.270  +0.190  -0.190  2.057  +0.899  -0.904   0.037  +0.000  -0.000  1062.735   +51.461   -48.739  
HATS-17 b                 1.007 +0.106 -0.129  1.338  +0.065  -0.065  1.624  +0.519  -0.631   0.131  +0.001  -0.001    94.624    +3.211    -3.015  
HATS-18 b                 1.399 +0.148 -0.081  1.980  +0.077  -0.077  0.897  +0.287  -0.160   0.018  +0.000  -0.000  2817.584  +169.271  -157.005  
HATS-2 b                  1.195 +0.050 -0.046  1.345  +0.150  -0.150  0.978  +0.165  -0.157   0.023  +0.000  -0.000   863.620   +24.885   -14.650  
HATS-22 b                 0.869 +0.107 -0.049  2.740  +0.110  -0.110  5.173  +1.924  -0.898   0.050  +0.000  -0.000    95.885    +1.807            
HATS-23 b                 1.699 +0.363 -0.523  1.470  +0.072  -0.072  0.372  +0.239  -0.344   0.034  +0.000  -0.000   879.170   +36.393   -32.104  
HATS-24 b                 1.503 +0.574 -0.313  2.440  +0.180  -0.180  0.892  +1.023  -0.562   0.025  +0.000  -0.000  2394.773   +86.559   -81.998  
HATS-25 b                 1.348 +0.152 -0.246  0.613  +0.042  -0.042  0.310  +0.107  -0.171   0.052  +0.001  -0.001   436.331   +14.341   -12.563  
HATS-26 b                 1.672 +0.229 -0.283  0.650  +0.076  -0.076  0.172  +0.074  -0.090   0.047  +0.001  -0.001  1875.010  +101.634   -85.926  
HATS-27 b                 1.450 +0.229 -0.158  0.530  +0.130  -0.130  0.216  +0.115  -0.088   0.061  +0.001  -0.001  1154.302   +75.344   -73.983  
HATS-28 b                 1.251 +0.106 -0.174  0.672  +0.087  -0.087  0.426  +0.122  -0.187   0.041  +0.001  -0.001   406.487   +15.775   -13.508  
HATS-29 b                 1.336 +0.090 -0.188  0.653  +0.063  -0.063  0.339  +0.076  -0.147   0.055  +0.001  -0.001   339.291    +8.845    -4.388  
HATS-3 b                  1.242 +0.350 -0.353  0.550  +0.230  -0.230  0.356  +0.336  -0.339                                                        
HATS-30 b                 1.224 +0.072 -0.074  0.706  +0.039  -0.039  0.477  +0.089  -0.090   0.044  +0.000  -0.000   685.743   +12.031    -8.206  
HATS-31 b                 1.507 +0.236 -0.241  0.880  +0.120  -0.120  0.319  +0.156  -0.159   0.048  +0.001  -0.001  1331.674   +72.696   -61.642  
HATS-32 b                 1.229 +0.206 -0.186  0.920  +0.100  -0.100  0.614  +0.315  -0.287   0.040  +0.001  -0.001   565.586   +32.674   -30.846  
HATS-33 b                 1.355 +0.189 -0.128  1.192  +0.053  -0.053  0.594  +0.250  -0.170   0.037  +0.000  -0.000   716.781   +11.846    -6.232  
HATS-34 b                 1.405 +0.275 -0.275  0.941  +0.072  -0.072  0.421  +0.249  -0.249   0.032  +0.000  -0.000   693.707   +17.467   -13.029  
HATS-35 b                 1.415 +0.093 -0.196  1.222  +0.078  -0.078  0.535  +0.111  -0.225   0.032  +0.000  -0.000  2042.744   +63.226   -57.802  
HATS-36 b                 1.159 +0.048 -0.092  3.216  +0.062  -0.062  2.559  +0.324  -0.609   0.054  +0.000  -0.000   395.418   +24.732   -24.359  
HATS-39 b                 1.661 +0.201 -0.214  0.630  +0.130  -0.130  0.171  +0.071  -0.075   0.060  +0.001  -0.001  1395.943  +140.749  -139.974  
HATS-4 b                  1.130 +0.077 -0.200  1.323  +0.028  -0.028  1.136  +0.232  -0.605   0.036  +0.000  -0.000   522.316   +10.503    -9.477  
HATS-40 b                 1.472 +0.162 -0.170  1.590  +0.240  -0.240  0.618  +0.224  -0.234   0.050  +0.001  -0.001  2766.649  +190.314  -185.197  
HATS-41 b                 1.280 +0.325 -0.228  9.700  +1.600  -1.600  5.734  +4.467  -3.200   0.058  +0.002  -0.001  1124.167   +46.645   -35.240  
HATS-42 b                 1.214 +0.267 -0.146  1.880  +0.150  -0.150  1.303  +0.865  -0.481   0.037  +0.001  -0.001  1367.040   +57.917   -49.622  
HATS-43 b                 1.337 +0.125 -0.188  0.261  +0.054  -0.054  0.136  +0.047  -0.064   0.049  +0.000  -0.000   196.118    +3.945    -2.299  
HATS-44 b                 1.107 +0.204 -0.116  0.560  +0.110  -0.110  0.512  +0.300  -0.190   0.036  +0.000  -0.000   284.744    +6.476    -4.691  
HATS-45 b                 1.225 +0.118 -0.138  0.700  +0.150  -0.150  0.472  +0.170  -0.189   0.055  +0.001  -0.001   759.040   +32.377   -30.311  
HATS-46 b                 0.954 +0.098 -0.084  0.173  +0.062  -0.062  0.247  +0.117  -0.110   0.054  +0.001  -0.001   218.589    +5.659    -4.468  
HATS-5 b                  0.926 +0.069 -0.060  0.237  +0.012  -0.012  0.370  +0.085  -0.075   0.054  +0.001  -0.001   176.604    +2.817            
HATS-50 b                 1.335 +0.137 -0.130  0.390  +0.100  -0.100  0.203  +0.081  -0.079   0.050  +0.001  -0.001   504.450   +28.166   -27.006  
HATS-51 b                 1.279 +0.220 -0.230  0.768  +0.045  -0.045  0.455  +0.236  -0.247   0.046  +0.001  -0.001   643.732   +15.333    -6.207  
HATS-52 b                 1.195 +0.124 -0.131  2.240  +0.150  -0.150  1.626  +0.519  -0.546   0.025  +0.000  -0.000  1343.387   +45.519   -32.515  
HATS-53 b                 1.340 +0.080 -0.126  0.595  +0.089  -0.089  0.307  +0.072  -0.098   0.048  +0.001  -0.001   415.659   +16.451   -14.207  
HATS-6 b                  1.207 +0.057 -0.209  0.319  +0.070  -0.070  0.225  +0.059  -0.127   0.036  +0.000  -0.001    60.538    +1.122            
HATS-7 b                  0.483 +0.075 -0.048  0.120  +0.012  -0.012  1.319  +0.625  -0.416   0.040  +0.000  -0.000   178.105    +3.445            
HATS-8 b                  0.913 +0.179 -0.110  0.138  +0.019  -0.019  0.225  +0.136  -0.087   0.047  +0.001  -0.001   433.238   +25.999   -24.945  
HATS-9 b                  1.240 +0.025 -0.238  0.816  +0.038  -0.038  0.531  +0.041  -0.307                                                        
HD 100655 b                                    1.610  +0.340  -0.340                          0.680  +0.040  -0.040   117.380    +6.987    -0.508  
HD 100777 b                                    1.030  +0.040  -0.040                          1.030  +0.030  -0.030     0.891    +0.026            
HD 10180 c                                                                                    0.064  +0.001  -0.001   370.128    +5.863            
HD 10180 d                                                                                    0.129  +0.002  -0.002    92.029    +1.454            
HD 10180 e                                                                                    0.270  +0.004  -0.004    20.890    +0.335            
HD 10180 f                                                                                    0.493  +0.008  -0.008     6.264    +0.100            
HD 10180 g                                                                                    1.427  +0.028  -0.028     0.747    +0.015            
HD 10180 h                                                                                    3.381  +0.121  -0.121     0.133    +0.005            
HD 102117 b                                    0.170  +0.010  -0.010                          0.150  +0.000  -0.000    64.176    +0.151    -0.151  
HD 102195 b                                    0.410  +0.020  -0.020                          0.050  +0.000  -0.000   195.428    +0.439    -0.439  
HD 102272 b                                    4.940  +0.640  -0.640                          0.510  +0.030  -0.030   176.412   +13.292    -8.164  
HD 102329 b                                    8.160  +2.190  -2.190                          1.810  +0.070  -0.070    11.753    +0.504    -0.205  
HD 102956 b                                    0.920  +0.070  -0.070                          0.080  +0.000  -0.000  1746.243   +10.073   -10.073  
HD 103197 b                                    0.090  +0.020  -0.020                          0.250  +0.000  -0.000     9.061    +0.025    -0.025  
HD 103720 b                                                                                   0.050  +0.001  -0.001   140.348    +2.299            
HD 103774 b                                                                                   0.070  +0.001  -0.001   747.453   +11.130            
HD 10442 b                                     2.940  +0.380  -0.380                          2.340  +0.050  -0.050     2.563    +0.063    -0.028  
HD 104985 b                                                                                   0.950                    63.662                      
HD 106252 b                                    6.930  +0.270  -0.270                          2.610  +0.040  -0.040     0.197    +0.003            
HD 106270 b                                                                                   4.300  +0.400  -0.400     0.399    +0.037            
HD 106315 b               0.210 +0.015 -0.019                                                 0.089  +0.001  -0.001   309.408    +3.843    -1.527  
HD 106315 c               0.382 +0.030 -0.037                                                 0.150  +0.002  -0.002   108.174    +1.405    -0.577  
HD 10647 b                                                                                    2.015  +0.011  -0.011     0.392    +0.002            
HD 106515 A b                                                                                 4.590  +0.010  -0.010     0.033    +0.000    -0.000  
HD 106906 b                                   11.000  +2.000  -2.000                        650.000                     0.000                      
HD 10697 b                                                                                    2.131  +0.018  -0.018     0.662    +0.006            
HD 107148 b                                                                                   0.269  +0.016  -0.016    18.252    +1.087            
HD 108147 b                                                                                   0.102  +0.006  -0.006   193.759   +11.214            
HD 108341 b                                                                                   2.000  +0.040  -0.040     0.107    +0.002            
HD 108863 b                                    2.840  +0.420  -0.420                          1.450  +0.030  -0.030    11.268    +0.265    -0.116  
HD 108874 b                                    1.420  +0.090  -0.090                          1.040  +0.020  -0.020     0.924    +0.018            
HD 108874 c                                                                                   2.659  +0.060  -0.060     0.141    +0.003            
HD 109246 b                                    0.860  +0.250  -0.250                          0.330  +0.010  -0.010    11.568    +0.352            
HD 109271 b                                                                                   0.079  +0.001  -0.001   264.178    +3.573            
HD 109271 c                                                                                   0.196  +0.003  -0.003    42.918    +0.688            
HD 109749 b                                    0.280  +0.010  -0.010                          0.060  +0.000  -0.000   508.589    +2.991    -2.991  
HD 110014 b                                                                                   2.140  +0.030  -0.030    43.980    +1.159    -0.981  
HD 111232 b                                    7.140  +0.190  -0.190                          1.970  +0.040  -0.040     0.178    +0.004            
HD 111591 b                                                                                   2.500  +0.100  -0.100     6.100    +0.249    -0.031  
HD 111998 b                                                                                   1.820  +0.070  -0.070     0.982    +0.038            
HD 113337 b                                                                                   0.920  +0.090  -0.090     4.928    +0.482            
HD 113996 b                                                                                   1.600  +0.100  -0.100   145.901   +11.559    -7.088  
HD 114783 b                                                                                   1.160  +0.019  -0.019     0.315    +0.005            
HD 11506 b                                     5.540  +0.290  -0.290                          2.600  +0.090  -0.090     0.321    +0.011            
HD 11506 c                                                                                    0.721  +0.001  -0.001     4.177    +0.016    -0.014  
HD 116029 b                                    1.400  +0.290  -0.290                          1.650  +0.050  -0.050     4.251    +0.132            
HD 117207 b                                    1.730  +0.110  -0.110                          3.740  +0.070  -0.070     0.083    +0.002            
HD 11755 b                                     5.630  +0.920  -0.920                          1.090  +0.040  -0.040   124.302    +4.765    -1.327  
HD 117618 b                                    0.190  +0.040  -0.040                          0.170  +0.000  -0.000    56.681    +0.179    -0.179  
HD 118203 b                                    2.790  +0.250  -0.250                          0.070  +0.000  -0.000   902.969    +3.804    -3.804  
HD 11977 b                                                                                    1.930                    18.513                      
HD 120084 b                                                                                   4.300                     2.708                      
HD 121504 b                                    1.510  +0.130  -0.130                          0.330  +0.010  -0.010    13.013    +0.396            
HD 12484 b                                                                                    0.297  +0.005  -0.005    11.931    +0.206            
HD 125612 b                                    3.230  +0.150  -0.150                          1.370  +0.030  -0.030     0.719    +0.016            
HD 125612 c                                                                                   0.050                   539.466                      
HD 125612 d                                                                                   4.200                     0.076                      
HD 12648 b                                     1.960  +0.220  -0.220                          0.540  +0.020  -0.020   194.080    +7.374    -1.339  
HD 12661 b                                     2.430  +0.140  -0.140                          0.840  +0.020  -0.020     1.927    +0.046            
HD 12661 c                                                                                    2.814  +0.024  -0.024     0.172    +0.002            
HD 126614 b                                    0.410  +0.060  -0.060                          2.370  +0.040  -0.040     0.260    +0.005            
HD 128356 b                                                                                   0.870  +0.030  -0.030     0.490    +0.017            
HD 129445 b                                                                                   2.900  +0.200  -0.200     0.146    +0.010            
HD 130322 b                                                                                   0.092                    67.963                      
HD 131496 b                                    2.240  +0.420  -0.420                          2.110  +0.070  -0.070     3.248    +0.114    -0.023  
HD 131664 b                                   19.120  +1.700  -1.700                          3.170  +0.070  -0.070     0.135    +0.003            
HD 13189 b                                    10.950  +2.920  -2.920                          1.250  +0.080  -0.080   277.053   +21.046   -11.304  
HD 132406 b                                    5.380  +1.310  -1.310                          1.980  +0.060  -0.060     0.466    +0.014            
HD 132563 b                                                                                   2.620  +0.040  -0.040     0.339    +0.005            
HD 133131 A b                                                                                 1.440  +0.005  -0.005     0.464    +0.002    -0.001  
HD 133131 A c                                                                                 4.490  +0.920  -0.920     0.048    +0.010            
HD 133131 B b                                                                                 6.150  +0.590  -0.590     0.026    +0.002            
HD 136418 b                                    2.140  +0.150  -0.150                          1.290  +0.030  -0.030     5.011    +0.119            
HD 137388 A b                                  0.200  +0.020  -0.020                          0.890  +0.020  -0.020     0.666    +0.015            
HD 13908 b                                                                                    0.154  +0.003  -0.003   218.614    +3.666            
HD 13908 c                                                                                    2.030  +0.040  -0.040     1.258    +0.025            
HD 13931 b                                     2.200  +0.210  -0.210                          5.150  +0.330  -0.330     0.066    +0.004            
HD 139357 b                                                                                   2.360  +0.200  -0.200    11.943    +1.017            
HD 14067 b                                                                                    3.400  +0.100  -0.100     4.855    +0.149    -0.037  
HD 141399 b                                                                                   0.415  +0.011  -0.011     9.499    +0.252            
HD 141399 c                                                                                   0.689  +0.020  -0.020     3.446    +0.100            
HD 141399 d                                                                                   2.090  +0.060  -0.060     0.375    +0.011            
HD 141399 e                                                                                   5.000  +1.500  -1.500     0.065    +0.020            
HD 141937 b                                    9.690  +0.400  -0.400                          1.500  +0.030  -0.030     0.534    +0.011            
HD 142245 b                                    3.070  +0.420  -0.420                          2.780  +0.090  -0.090     1.393    +0.046            
HD 142415 b                                    1.670  +0.120  -0.120                          1.060  +0.020  -0.020     1.118    +0.021            
HD 143105 b                                                                                   0.038  +0.001  -0.001  2502.002   +59.574            
HD 143361 b                                                                                   1.980  +0.070  -0.070     0.227    +0.008            
HD 145377 b                                    6.020  +0.480  -0.480                          0.450  +0.010  -0.010     6.803    +0.153            
HD 145457 b                                    2.230  +0.420  -0.420                          0.760  +0.040  -0.040    86.508    +4.576            
HD 145934 b                                                                                   4.600  +0.140  -0.140     1.069    +0.036    -0.014  
HD 147513 b                                                                                   1.320                     0.592                      
HD 147873 b                                                                                   0.522  +0.018  -0.018    24.104    +0.875            
HD 147873 c                                                                                   1.360  +0.050  -0.050     3.551    +0.137            
HD 148156 b                                                                                   2.450  +0.040  -0.050     0.379    +0.006            
HD 148427 b                                    1.300  +0.170  -0.170                          1.040  +0.020  -0.020     8.578    +0.172            
HD 149026 b               0.770 +0.031 -0.036  0.380  +0.060  -0.060  1.032  +0.206  -0.219                                                        
HD 149143 b                                    1.690  +0.140  -0.140                          0.050  +0.000  -0.000  1282.938    +8.083    -8.083  
HD 1502 b                                                                                     1.310  +0.030  -0.030    10.292    +0.301    -0.178  
HD 150706 b                                                                                   6.700  +4.000  -1.400     0.024    +0.014            
HD 152079 b                                                                                   3.980  +0.150  -0.150     0.091    +0.003            
HD 152581 b                                    2.280  +0.260  -0.260                          1.490  +0.070  -0.070     5.712    +0.275            
HD 153950 b                                    2.950  +0.290  -0.290                          1.280  +0.020  -0.020     1.347    +0.022            
HD 154672 b                                    5.370  +0.390  -0.390                          0.600  +0.020  -0.020     5.056    +0.170            
HD 154857 b                                    2.450  +0.110  -0.110                          1.290  +0.020  -0.020     2.780    +0.044            
HD 154857 c                                                                                   5.360  +0.090  -0.090     0.161    +0.003            
HD 155233 b                                                                                   2.000  +0.060  -0.060     2.800    +0.086            
HD 155358 b                                    0.990  +0.080  -0.080                          0.630  +0.020  -0.020     5.021    +0.160            
HD 155358 c                                                                                   1.020  +0.020  -0.020     1.916    +0.038            
HD 156279 b                                    9.880  +0.690  -0.690                          0.490  +0.010  -0.010     2.976    +0.061            
HD 156411 b                                                                                   1.880  +0.030  -0.040     1.686    +0.028            
HD 156668 b                                                                                   0.050  +0.001  -0.001   116.045    +1.630            
HD 156846 b                                   10.670  +0.740  -0.740                          1.120  +0.020  -0.020     0.037    +0.001            
HD 158038 b                                    1.530  +0.470  -0.470                          1.500  +0.040  -0.040     4.498    +0.121            
HD 158996 b                                                                                   2.100  +0.200  -0.200   192.667   +18.816    -4.118  
HD 159243 b                                                                                   0.110  +0.002  -0.002   128.973    +2.418            
HD 159243 c                                                                                   0.800  +0.020  -0.020     2.438    +0.062            
HD 159868 b                                    2.510  +0.160  -0.160                          2.300  +0.040  -0.040     0.679    +0.012            
HD 159868 c                                                                                   1.000  +0.010  -0.010     3.593    +0.039            
HD 1605 b                                      1.160  +0.150  -0.150                          1.490  +0.040  -0.040     3.749    +0.103            
HD 1605 c                                                                                     3.520  +0.050  -0.050     0.672    +0.010    -0.002  
HD 160691 b                                                                                   1.497                     0.882                      
HD 160691 c                                                                                   5.235                     0.072                      
HD 160691 d                                                                                   0.091                   238.974                      
HD 160691 e                                                                                   0.921                     2.330                      
HD 16175 b                                     5.100  +0.810  -0.810                          2.120  +0.070  -0.070     0.833    +0.028            
HD 162020 b                                    9.840  +2.750  -2.750                          0.080  +0.000  -0.000    40.254    +0.118    -0.118  
HD 163607 b                                                                                   0.360  +0.010  -0.010    20.261    +0.568            
HD 163607 c                                                                                   2.420  +0.010  -0.010     0.448    +0.002    -0.001  
HD 16417 b                                                                                    0.140  +0.010  -0.010   141.551   +10.115            
HD 164509 b                                                                                   0.875  +0.008  -0.008     1.793    +0.018            
HD 164595 b                                                                                   0.230                    19.670                      
HD 164604 b                                                                                   1.300  +0.050  -0.050     0.153    +0.006            
HD 165155 b                                                                                   1.130  +0.040  -0.040     0.504    +0.018            
HD 1666 b                                                                                     0.940  +0.010  -0.020     6.970    +0.093            
HD 166724 b                                                                                   5.420  +0.430  -0.430     0.013    +0.001            
HD 167042 b                                                                                   1.320  +0.030  -0.040     6.057    +0.140            
HD 168443 b                                                                                   0.293  +0.002            28.088    +0.204            
HD 168443 c                                                                                   2.837  +0.018  -0.018     0.300    +0.002            
HD 168746 b                                    0.270  +0.020  -0.020                          0.070  +0.000  -0.000   206.860    +0.661    -0.661  
HD 1690 b                                      8.790  +3.630  -3.630                          1.360  +0.090  -0.090    98.995    +8.331    -5.123  
HD 169830 b                                                                                   0.810                     7.835                      
HD 169830 c                                                                                   3.600                     0.397                      
HD 170469 b                                    0.660  +0.110  -0.110                          2.240  +0.050  -0.050     0.327    +0.007            
HD 17092 b                                    10.130  +2.290  -2.290                          1.310  +0.060  -0.060    33.196    +1.612    -0.498  
HD 171028 b                                    2.620  +0.160  -0.160                          1.320  +0.030  -0.030     3.103    +0.074            
HD 171238 b                                                                                   2.540  +0.060  -0.060     0.103    +0.002            
HD 17156 b                1.121 +0.050 -0.048  3.510  +0.210  -0.210  3.091  +0.453  -0.439                                                        
HD 173416 b                                                                                   1.160  +0.060  -0.060    57.363    +3.003    -0.316  
HD 175167 b                                    8.970  +3.320  -3.320                          2.400  +0.050  -0.050     0.496    +0.010            
HD 175541 b                                    0.720  +0.120  -0.120                          0.960  +0.020  -0.020    11.767    +0.273    -0.094  
HD 17674 b                                                                                    1.420  +0.040  -0.050     0.795    +0.022            
HD 176986 b                                                                                   0.063  +0.000  -0.000    89.139    +0.276            
HD 176986 c                                                                                   0.119  +0.000  -0.000    25.044    +0.078            
HD 177830 b                                    1.690  +0.200  -0.200                          1.140  +0.030  -0.030     4.564    +0.121            
HD 177830 c                                                                                   0.514  +0.000  -0.000    22.477    +0.071    -0.070  
HD 178911 B b                                  8.030  +2.510  -2.510                          0.340  +0.010  -0.010     7.832    +0.231            
HD 179079 b                                    0.100  +0.010  -0.010                          0.120  +0.000  -0.000   197.251    +1.384    -1.384  
HD 179949 b                                                                                   0.044  +0.003  -0.003  1020.119   +59.935            
HD 180314 b                                   20.130  +1.660  -1.660                          1.460  +0.060  -0.060    17.249    +0.716            
HD 180902 b                                    1.560  +0.200  -0.200                          1.380  +0.040  -0.040     4.732    +0.142            
HD 181342 b                                    3.790  +0.440  -0.440                          1.780  +0.060  -0.060     4.686    +0.162            
HD 183263 b                                    3.950  +0.220  -0.220                          1.490  +0.020  -0.020     0.803    +0.011            
HD 183263 c                                                                                   4.350  +0.280  -0.280     0.094    +0.006            
HD 185269 b                                    1.090  +0.080  -0.080                          0.080  +0.000  -0.000   771.680    +1.976    -1.976  
HD 187085 b                                                                                   2.050                     0.547                      
HD 187123 b                                                                                   0.043  +0.003  -0.003   740.624   +43.500            
HD 187123 c                                                                                   4.890  +0.530  -0.530     0.056    +0.006            
HD 18742 b                                     3.730  +0.390  -0.390                          1.980  +0.070  -0.070     5.270    +0.220    -0.110  
HD 188015 b                                                                                   1.203  +0.070  -0.070     0.791    +0.046            
HD 189733 b               1.175 +0.030 -0.039  1.130  +0.080  -0.080  0.865  +0.090  -0.106                                                        
HD 190647 b                                    1.940  +0.080  -0.080                          2.070  +0.060  -0.060     0.480    +0.014            
HD 190984 b                                                                                   5.500                     0.194                      
HD 191806 b                                                                                   2.800  +0.100  -0.100     0.274    +0.010            
HD 192263 b                                    0.560  +0.050  -0.050                          0.150  +0.000  -0.000    14.173    +0.022    -0.022  
HD 192699 b                                    2.320  +0.510  -0.510                          1.120  +0.020  -0.020    10.999    +0.204    -0.017  
HD 196050 b                                    3.180  +0.300  -0.300                          2.510  +0.050  -0.050     0.351    +0.007            
HD 196067 b                                                                                   5.020  +0.190  -0.190     0.138    +0.005            
HD 196885 b                                                                                   2.370  +0.020  -0.020     0.480    +0.004            
HD 197037 b                                                                                   2.070  +0.050  -0.050     0.404    +0.010            
HD 19994 b                                                                                    1.305  +0.016  -0.016     2.436    +0.033    -0.003  
HD 200964 b                                    2.270  +0.370  -0.370                          1.640  +0.030  -0.030     5.115    +0.097            
HD 200964 c                                                                                   1.950  +0.008  -0.005     3.618    +0.023    -0.017  
HD 202206 c                                   17.900  +2.900  -1.800                          2.410                     0.187                      
HD 203030 b                                   24.090  +8.379 -11.521                        487.100  +1.800  -1.800     0.000    +0.000            
HD 2039 b                                      6.290  +1.160  -1.160                          2.200  +0.060  -0.060     0.323    +0.009            
HD 204313 b                                    3.460  +0.210  -0.210                          3.070  +0.060  -0.060     0.134    +0.003            
HD 204313 c                                                                                   0.210  +0.007  -0.007    28.561    +0.973            
HD 204941 b                                    0.230  +0.030  -0.030                          2.550  +0.080  -0.080     0.056    +0.002            
HD 205739 b                                                                                   0.896  +0.019  -0.015     3.365    +0.081    -0.018  
HD 206610 b                                    2.560  +0.530  -0.530                          1.540  +0.050  -0.050     4.670    +0.170    -0.061  
HD 207832 b                                    0.600  +0.060  -0.060                          0.570  +0.020  -0.020     2.875    +0.101            
HD 207832 c                                                                                   2.112  +0.087  -0.045     0.209    +0.009            
HD 208487 b                                                                                   0.524  +0.030  -0.030     6.385    +0.367            
HD 208527 b                                                                                   2.100  +0.200  -0.200   165.493   +17.214    -6.896  
HD 20868 b                                     1.250  +0.590  -0.590                          0.950  +0.020  -0.020     0.308    +0.007            
HD 208897 b                                                                                   1.050  +0.030  -0.030    11.117    +0.322            
HD 209458 b               1.378 +0.028 -0.027  0.730  +0.040  -0.040  0.346  +0.028  -0.028                                                        
HD 210702 b                                                                                   1.200                     9.166                      
HD 212301 b                                    0.510  +0.040  -0.040                          0.030  +0.000  -0.000  2123.594    +5.442    -5.442  
HD 212771 b                                    3.690  +0.520  -0.520                          1.160  +0.020  -0.020     8.583    +0.160    -0.041  
HD 213240 b                                    5.580  +0.310  -0.310                          1.890  +0.030  -0.030     0.752    +0.012            
HD 214823 b                                                                                   3.180  +0.120  -0.120     0.514    +0.020            
HD 215497 b                                    0.020  +0.010  -0.010                          0.050  +0.000  -0.000   181.993    +0.376    -0.376  
HD 215497 c                                                                                   1.282                     0.277                      
HD 216435 b                                                                                   2.560  +0.170  -0.170     0.550    +0.037            
HD 216437 b                                                                                   2.320                     0.435                      
HD 216536 b                                    1.050  +0.400  -0.400                          0.610  +0.060  -0.060    97.442    +9.724    -0.407  
HD 216770 b                                    0.570  +0.050  -0.050                          0.460  +0.010  -0.010     3.345    +0.074            
HD 217107 b                                    1.300  +0.050  -0.050                          0.080  +0.000  -0.000   196.618    +0.305    -0.305  
HD 217107 c                                                                                   5.320  +0.380  -0.380     0.044    +0.003            
HD 217786 b                                                                                   2.380  +0.040  -0.040     0.355    +0.006            
HD 219415 b                                                                                   3.200                     0.835                      
HD 219828 b                                    0.060  +0.010  -0.010                          0.050  +0.000  -0.000  1119.442    +6.981    -6.981  
HD 219828 c                                                                                   5.960                     0.079                      
HD 220074 b                                   16.640 +13.260 -13.260                          1.600  +0.130  -0.130   305.705   +26.053    -7.811  
HD 220689 b                                                                                   3.360  +0.090  -0.090     0.132    +0.004            
HD 220773 b                                                                                   4.940  +0.200  -0.200     0.129    +0.005            
HD 220842 b                                                                                   0.740  +0.018  -0.018     4.155    +0.102            
HD 221287 b                                                                                   1.250  +0.040  -0.040     1.244    +0.040            
HD 222076 b                                                                                   1.830  +0.030  -0.030     2.821    +0.047            
HD 222155 b                                    2.120  +0.500  -0.500                          5.140  +0.460  -0.460     0.122    +0.011            
HD 222582 b                                    8.370  +0.400  -0.400                          1.340  +0.020  -0.020     0.725    +0.011            
HD 224538 b                                                                                   2.280  +0.080  -0.080     0.601    +0.021            
HD 224693 b                                                                                   0.192                   102.527                      
HD 22781 b                                                                                    1.167  +0.039  -0.039     0.246    +0.008            
HD 23079 b                                     2.610  +0.110  -0.110                          1.600  +0.030  -0.030     0.530    +0.010            
HD 23127 b                                     1.640  +0.180  -0.180                          2.320  +0.060  -0.060     0.526    +0.014            
HD 231701 b                                    1.310  +0.180  -0.180                          0.560  +0.010  -0.010     8.202    +0.155            
HD 233604 b                                                                                   0.747                   102.712                      
HD 23596 b                                     9.030  +0.740  -0.740                          2.770  +0.050  -0.050     0.376    +0.007            
HD 238914 b                                                                                   5.700  +0.900  -0.900     2.910    +0.465    -0.057  
HD 240210 b                                                                                   1.160                   113.239                      
HD 240237 b                                   15.890  +5.580  -5.580                          1.920  +0.160  -0.160   337.487   +33.236   -17.693  
HD 24040 b                                     3.860  +0.360  -0.360                          4.920  +0.210  -0.210     0.078    +0.003            
HD 24064 b                                    12.890  +2.890  -2.890                          1.290  +0.040  -0.040   211.400    +7.009    -2.457  
HD 25171 b                                                                                    3.020  +0.160  -0.160     0.220    +0.012            
HD 2638 b                                      0.420  +0.030  -0.030                          0.040  +0.000  -0.000   319.095    +1.239    -1.239  
HD 27442 b                                                                                    1.271  +0.073  -0.073     4.392    +0.253            
HD 27631 b                                                                                    3.250  +0.070  -0.070     0.105    +0.002            
HD 28185 b                                     5.900  +0.240  -0.240                          1.020  +0.020  -0.020     0.997    +0.020            
HD 28254 b                                                                                    2.150  +0.040  -0.050     0.503    +0.009            
HD 285507 b                                    0.980  +0.100  -0.100                          0.060  +0.000  -0.000    53.012    +0.344    -0.344  
HD 28678 b                                     2.550  +0.320  -0.320                          1.320  +0.040  -0.040    10.439    +0.357    -0.148  
HD 29021 b                                                                                    2.280  +0.070  -0.080     0.129    +0.004            
HD 290327 b                                    2.430  +0.420  -0.420                          3.430  +0.160  -0.160     0.062    +0.003            
HD 2952 b                                      1.370  +0.260  -0.260                          1.230  +0.020  -0.020    38.949    +0.706    -0.301  
HD 30177 b                                     9.460  +0.840  -0.840                          3.810  +0.130  -0.130     0.084    +0.003            
HD 30177 c                                                                                    9.890  +1.040  -1.040     0.012    +0.001            
HD 30669 b                                                                                    2.690  +0.080  -0.080     0.099    +0.003            
HD 30856 b                                     2.110  +0.320  -0.320                          2.040  +0.070  -0.070     2.966    +0.104            
HD 31253 b                                     0.620  +0.120  -0.120                          1.260  +0.020  -0.020     2.527    +0.041            
HD 3167 b                 0.159 +0.031 -0.017  0.016  +0.001  -0.001  4.834  +2.826  -1.618   0.018  +0.000  -0.000  1661.653   +22.091            
HD 3167 c                 0.279 +0.061 -0.048  0.031  +0.004  -0.004  1.761  +1.188  -0.936   0.179  +0.002  -0.002    16.989    +0.228            
HD 3167 d                                                                                     0.078  +0.000  -0.000    90.972    +0.484            
HD 32518 b                                                                                    0.590  +0.030  -0.030   133.065    +6.794            
HD 32963 b                                                                                    3.410  +0.020  -0.020     0.100    +0.001            
HD 330075 b                                    0.480  +0.020  -0.020                          0.040  +0.000  -0.000   245.844    +0.702    -0.702  
HD 33142 b                                     1.500  +0.220  -0.220                          1.090  +0.020  -0.020     8.369    +0.164    -0.033  
HD 33283 b                                     0.370  +0.040  -0.040                          0.150  +0.000  -0.000   184.175    +0.775    -0.775  
HD 33564 b                                                                                    1.100                     2.833                      
HD 33844 b                                     2.010  +0.310  -0.310                          1.600  +0.060  -0.060     5.819    +0.221            
HD 33844 c                                                                                    2.240  +0.050  -0.050     2.969    +0.068            
HD 34445 b                                     0.820  +0.090  -0.090                          2.070  +0.040  -0.040     0.510    +0.010            
HD 34445 c                                                                                    0.718  +0.005  -0.005     4.237    +0.032            
HD 34445 d                                                                                    0.482  +0.003  -0.003     9.416    +0.070            
HD 34445 e                                                                                    0.269  +0.002  -0.002    30.260    +0.233            
HD 34445 f                                                                                    1.543  +0.016  -0.016     0.918    +0.010            
HD 34445 g                                                                                    6.360  +1.020  -1.020     0.054    +0.009            
HD 35759 b                                                                                    0.389  +0.009  -0.009    22.769    +0.536            
HD 37605 b                                     2.170  +0.160  -0.160                          0.280  +0.050  -0.050     8.996    +1.607            
HD 37605 c                                                                                    3.814  +0.058  -0.058     0.048    +0.001            
HD 38283 b                                     0.400  +0.040  -0.040                          1.020  +0.020  -0.020     2.474    +0.049            
HD 38529 b                                                                                    0.131  +0.002  -0.002   402.740    +6.297            
HD 38529 c                                                                                    3.712  +0.048  -0.048     0.502    +0.007            
HD 38801 b                                    12.120  +0.790  -0.790                          1.650  +0.030  -0.030     1.483    +0.028            
HD 40307 b                                                                                    0.047  +0.002  -0.002   117.945    +6.049            
HD 40307 c                                                                                    0.080  +0.004  -0.004    40.465    +2.026            
HD 40307 d                                                                                    0.132  +0.007  -0.007    14.803    +0.740            
HD 40307 f                                                                                    0.247  +0.011  -0.014     4.234    +0.189            
HD 40307 g                                                                                    0.600  +0.034  -0.033     0.718    +0.041            
HD 40956 b                                                                                    1.400  +0.100  -0.100    20.565    +1.474            
HD 40979 b                                     4.670  +0.340  -0.340                          0.850  +0.010  -0.010     2.712    +0.032            
HD 4113 b                                                                                     1.280                     0.662                      
HD 42012 b                                                                                    1.670  +0.050  -0.060     0.193    +0.006            
HD 4203 b                                      2.230  +0.210  -0.210                          1.170  +0.020  -0.020     1.452    +0.026            
HD 4203 c                                                                                     6.950  +1.930  -0.560     0.041    +0.011            
HD 4313 b                                      2.990  +0.430  -0.430                          1.130  +0.020  -0.020    11.341    +0.261    -0.158  
HD 43197 b                                                                                    0.920  +0.010  -0.020     1.093    +0.012            
HD 43691 b                                                                                    0.240                    65.045                      
HD 44219 b                                                                                    1.190  +0.020  -0.020     1.437    +0.025            
HD 45350 b                                                                                    1.920  +0.070  -0.070     0.375    +0.014            
HD 45364 b                                                                                    0.681                     1.371                      
HD 45364 c                                                                                    0.897                     0.791                      
HD 45652 b                                     0.350  +0.050  -0.050                          0.230  +0.000  -0.000    12.243    +0.032    -0.032  
HD 46375 b                                                                                    0.040  +0.002  -0.002   359.099   +20.763            
HD 47186 b                                     0.070  +0.000  -0.000                          0.050  +0.000  -0.000   441.607    +0.847    -0.847  
HD 47186 c                                                                                    2.395                     0.192                      
HD 4732 b                                                                                     1.190  +0.050  -0.050     9.721    +0.410            
HD 4732 c                                                                                     4.600  +0.230  -0.230     0.651    +0.033            
HD 47366 b                                                                                    1.214  +0.030  -0.029    19.257    +0.495    -0.104  
HD 47366 c                                                                                    1.853  +0.045  -0.045     8.265    +0.209    -0.044  
HD 47536 b                                                                                    1.930  +0.320  -0.320    47.570    +7.912    -0.209  
HD 48265 b                                                                                    1.810  +0.070  -0.070     1.328    +0.052            
HD 49674 b                                     0.100  +0.010  -0.010                          0.060  +0.000  -0.000   264.401    +0.687    -0.687  
HD 50499 b                                                                                    3.860  +0.600  -0.600     0.160    +0.025            
HD 50554 b                                                                                    2.353  +0.045  -0.045     0.270    +0.005            
HD 52265 b                                     1.160  +0.100  -0.100                          0.500  +0.010  -0.010     9.188    +0.185            
HD 5319 b                                      1.710  +0.260  -0.260                          1.670  +0.040  -0.040     3.466    +0.088    -0.008  
HD 5319 c                                                                                     2.071  +0.013  -0.013     2.253    +0.023    -0.018  
HD 5583 b                                                                                     0.530  +0.020  -0.020   175.796    +7.496    -3.360  
HD 5608 b                                      1.650  +0.180  -0.180                          1.990  +0.040  -0.040     3.744    +0.078            
HD 564 b                                                                                      1.200  +0.020  -0.020     0.725    +0.012            
HD 5891 b                                      7.630  +1.430  -1.430                          0.640  +0.040  -0.040   128.382    +8.531    -2.677  
HD 59686 A b                                                                                  1.086  +0.001  -0.001    56.234    +0.575    -0.574  
HD 60532 b                                                                                    0.770  +0.020  -0.020    16.901    +0.456            
HD 60532 c                                                                                    1.600  +0.040  -0.040     3.914    +0.102            
HD 63454 b                                     0.250  +0.010  -0.010                          0.040  +0.000  -0.000   184.471    +0.267    -0.267  
HD 63765 b                                     0.530  +0.030  -0.030                          0.940  +0.020  -0.020     0.627    +0.013            
HD 65216 b                                     1.180  +0.060  -0.060                          1.370  +0.030  -0.030     0.377    +0.008            
HD 65216 c                                                                                    0.540  +0.010  -0.010     2.426    +0.045            
HD 66141 b                                                                                    1.200  +0.100  -0.100    93.625    +8.449    -3.173  
HD 66428 b                                     2.640  +0.200  -0.200                          3.140  +0.070  -0.070     0.127    +0.003            
HD 67087 b                                                                                    1.080  +0.040  -0.040     2.496    +0.094            
HD 67087 c                                                                                    3.860  +0.430  -0.370     0.195    +0.022            
HD 6718 b                                      1.680  +0.240  -0.240                          3.550  +0.180  -0.180     0.076    +0.004            
HD 68402 b                                                                                    2.180  +0.090  -0.090     0.253    +0.010            
HD 68988 b                                     1.970  +0.100  -0.100                          0.070  +0.000  -0.000   340.126    +1.456    -1.456  
HD 70573 b                                                                                    1.760  +0.050  -0.050     0.322    +0.009            
HD 70642 b                                     1.850  +0.090  -0.090                          3.180  +0.070  -0.070     0.102    +0.002            
HD 7199 b                                      0.270  +0.030  -0.030                          1.360  +0.020  -0.020     0.407    +0.006            
HD 72659 b                                     3.850  +0.230  -0.230                          4.750  +0.080  -0.080     0.105    +0.002            
HD 72892 b                                                                                    0.228  +0.008  -0.008    24.454    +0.863            
HD 73256 b                                     1.570  +0.070  -0.070                          0.040  +0.000  -0.000   460.101    +1.058    -1.058  
HD 73267 b                                                                                    2.198  +0.025  -0.025     0.138    +0.002            
HD 73526 b                                     3.080  +0.310  -0.310                          0.650  +0.010  -0.010     5.153    +0.083            
HD 73526 c                                                                                    1.030  +0.020  -0.020     2.052    +0.041            
HD 73534 b                                     1.200  +0.100  -0.100                          3.020  +0.080  -0.080     0.419    +0.011            
HD 74156 b                                                                                    0.292  +0.004  -0.004    29.523    +0.420            
HD 74156 c                                                                                    3.850  +0.054  -0.054     0.170    +0.002            
HD 7449 b                                      1.380  +0.530  -0.530                          2.340  +0.040  -0.040     0.231    +0.004            
HD 75289 b                                     0.490  +0.030  -0.030                          0.050  +0.000  -0.000   821.349    +1.128    -1.128  
HD 75784 b                                     5.420  +1.620  -1.620                          6.460  +2.920  -2.920     0.137    +0.062            
HD 75898 b                                     2.700  +0.330  -0.330                          1.190  +0.040  -0.040     2.209    +0.075            
HD 76700 b                                     0.210  +0.030  -0.030                          0.050  +0.000  -0.000   723.184    +2.203    -2.203  
HD 76920 b                                                                                    1.149  +0.017  -0.017    22.425    +0.387    -0.190  
HD 77338 b                                     0.060  +0.020  -0.020                          0.060  +0.000  -0.000   196.784    +0.488    -0.488  
HD 7924 b                                      0.020  +0.000  -0.000                          0.060  +0.000  -0.000   107.183    +0.080    -0.080  
HD 7924 c                                                                                     0.113  +0.001  -0.001    30.005    +0.345            
HD 7924 d                                                                                     0.155  +0.002  -0.002    16.040    +0.187            
HD 79498 b                                                                                    3.130  +0.080  -0.080     0.128    +0.003            
HD 80606 b                1.136 +0.104 -0.049  4.380  +0.740  -0.740  3.706  +1.196  -0.790                                                        
HD 81040 b                                     7.270  +0.980  -0.980                          1.940  +0.030  -0.030     0.223    +0.004            
HD 81688 b                                                                                    0.810                    86.805                      
HD 82886 b                                     2.330  +0.330  -0.330                          1.580  +0.080  -0.080     5.855    +0.304            
HD 82943 b                                     1.681  +0.028  -0.028                          1.183  +0.001  -0.001     1.120    +0.002    -0.002  
HD 82943 c                                     1.959  +0.047  -0.047                          0.743  +0.000  -0.000     2.836    +0.005    -0.005  
HD 83443 b                                     0.340  +0.020  -0.020                          0.040  +0.000  -0.000   491.868    +1.126    -1.126  
HD 8535 b                                                                                     2.450  +0.040  -0.060     0.358    +0.006            
HD 85390 b                                     0.110  +0.010  -0.010                          1.520  +0.040  -0.040     0.187    +0.005            
HD 8574 b                                      2.030  +0.140  -0.140                          0.760  +0.010  -0.010     4.126    +0.056            
HD 86081 b                                     1.640  +0.090  -0.090                          0.030  +0.000  -0.000  3267.545   +23.797   -23.797  
HD 86226 b                                                                                    2.840  +0.060  -0.060     0.149    +0.003            
HD 86264 b                                                                                    2.860  +0.070  -0.070     0.503    +0.013            
HD 8673 b                                                                                     3.020  +0.150  -0.150     0.374    +0.019            
HD 86950 b                                                                                    2.720  +0.080  -0.080     6.957    +0.224    -0.087  
HD 87646 b                                                                                    0.117  +0.003  -0.003   665.812   +79.928   -77.878  
HD 87883 b                                     1.540  +0.260  -0.260                          3.580  +0.100  -0.100     0.027    +0.001            
HD 88133 b                                     0.300  +0.040  -0.040                          0.050  +0.000  -0.000  1257.498    +6.937    -6.937  
HD 89307 b                                     2.110  +0.210  -0.210                          3.270  +0.070  -0.070     0.127    +0.003            
HD 89345 b                0.649 +0.020 -0.021  0.112  +0.010  -0.010  0.509  +0.067  -0.068   0.105  +0.001  -0.001   248.297    +3.733    -1.015  
HD 89744 b                                                                                    0.918  +0.010  -0.010     7.566    +0.087            
HD 90156 b                                                                                    0.250  +0.004  -0.004    11.632    +0.187            
HD 9174 b                                                                                     2.200  +0.090  -0.090     0.533    +0.022            
HD 92788 b                                     3.710  +0.170  -0.170                          0.950  +0.020  -0.020     1.389    +0.029            
HD 93083 b                                                                                    0.477                     1.787                      
HD 9446 b                                                                                     0.189  +0.006  -0.006    27.540    +0.902            
HD 9446 c                                                                                     0.654  +0.022  -0.022     2.300    +0.080            
HD 95089 b                                                                                    1.510  +0.050  -0.050     5.854    +0.218    -0.084  
HD 95086 b                                     5.000  +2.000  -2.000                         55.700  +2.500  -2.500     0.002    +0.000            
HD 95127 b                                    10.630  +8.060  -8.060                          1.280  +0.080  -0.080   221.031   +22.482   -17.722  
HD 95872 b                                     3.740  +0.930  -0.930                          5.150  +0.160  -0.160     0.022    +0.001            
HD 96063 b                                                                                    0.990  +0.030  -0.030    10.517    +0.343    -0.080  
HD 96127 b                                    20.960 +12.990 -12.990                          1.420  +0.130  -0.130   361.374   +38.630   -19.905  
HD 96167 b                                     0.800  +0.080  -0.080                          1.350  +0.040  -0.040     2.014    +0.061            
HD 97658 b                0.216 +0.017 -0.019  0.030  +0.000  -0.000  3.697  +0.881  -0.985                                                        
HD 98219 b                                     2.200  +0.280  -0.280                          1.320  +0.030  -0.030     4.754    +0.113            
HD 98649 b                                                                                    5.600  +0.400  -0.400     0.031    +0.002            
HD 99109 b                                     0.440  +0.080  -0.080                          1.110  +0.020  -0.020     0.546    +0.010            
HD 99706 b                                     1.390  +0.240  -0.240                          2.130  +0.080  -0.080     4.421    +0.172    -0.027  
HIP 105854 b                                                                                  0.810  +0.030  -0.030    67.797    +2.623    -0.659  
HIP 107773 b                                                                                  0.720  +0.030  -0.030   132.877    +5.687    -1.113  
HIP 109384 b                                                                                  1.134  +0.029  -0.029     0.373    +0.010            
HIP 109600 b                                                                                  0.706  +0.016  -0.016     1.674    +0.039            
HIP 116454 b              0.234 +0.019 -0.018  0.040  +0.010  -0.010  3.854  +1.355  -1.311                                                        
HIP 14810 b                                    3.380  +0.120  -0.120                          0.070  +0.000  -0.000   183.371    +0.593    -0.593  
HIP 14810 c                                                                                   0.545  +0.031  -0.031     3.025    +0.172            
HIP 14810 d                                                                                   1.890  +0.110  -0.110     0.252    +0.015            
HIP 41378 c               0.221 +0.049 -0.050                                                                                                      
HIP 41378 b               0.259 +0.049 -0.052                                                                                                      
HIP 41378 d               0.346 +0.062 -0.065                                                                                                      
HIP 41378 e               0.480 +0.087 -0.091                                                                                                      
HIP 41378 f               0.894 +0.161 -0.169                                                                                                      
HIP 5158 b                                     0.960  +0.560  -0.560                          0.890  +0.020  -0.020     0.357    +0.008            
HIP 5158 c                                                                                    7.700  +1.880  -1.880     0.005    +0.001            
HIP 63242 b                                                                                   0.565                   158.182                      
HIP 65407 b                                                                                   0.177  +0.005  -0.005    20.798    +0.590            
HIP 65407 c                                                                                   0.316  +0.008  -0.008     6.525    +0.166            
HIP 65891 b                                                                                   2.810  +0.090  -0.090     6.203    +0.203    -0.033  
HIP 67537 b                                                                                   4.910  +0.140  -0.130     1.565    +0.046    -0.010  
HIP 67851 b                                                                                   0.460  +0.020  -0.020    74.913    +3.270            
HIP 67851 c                                                                                   3.820  +0.230  -0.230     1.086    +0.066            
HIP 70849 b                                                                                  20.250 +15.750 -15.750     0.000    +0.000            
HIP 74890 b                                                                                   2.100  +0.090  -0.090     2.391    +0.103            
HIP 75458 b                                                                                   1.275  +0.074  -0.074    40.652    +2.402    -0.344  
HIP 8541 b                                                                                    2.800  +0.250  -0.250     2.598    +0.233            
HIP 91258 b                                    1.090  +0.210  -0.210                          0.060  +0.000  -0.000   185.661    +0.429    -0.429  
HIP 97233 b                                                                                   2.550  +0.050  -0.050     1.996    +0.041    -0.004  
HN Peg b                  1.018 +0.186 -0.084 21.999  +9.428  -9.428 25.860 +17.976 -12.787 773.000 +13.000 -13.000     0.000    +0.000            
HR 2562 b                                     30.000 +15.000 -15.000                         20.300  +0.300  -0.300     0.008    +0.000            
HR 8799 b                                      7.000  +4.000  -2.000                         68.000                     0.001                      
HR 8799 c                                     10.000  +3.000  -3.000                         38.000                     0.004                      
HR 8799 d                                     10.000  +3.000  -3.000                         24.000                     0.010                      
HR 8799 e                                                                                    14.500  +0.500  -0.500     0.026    +0.001            
KELT-1 b                  1.152 +0.097 -0.159 27.230  +0.500  -0.480 22.094  +5.618  -9.164   0.025  +0.000  -0.000  5110.025   +89.531   -81.011  
KELT-10 b                 1.379 +0.150 -0.112  0.679  +0.039  -0.038  0.321  +0.106  -0.081   0.052  +0.001  -0.001   508.685   +11.302            
KELT-11 b                 1.414 +0.171 -0.135  0.195  +0.019  -0.018  0.086  +0.032  -0.026   0.062  +0.001  -0.001  1460.761   +23.099    -7.187  
KELT-12 b                 1.780 +0.186 -0.202  0.950  +0.140  -0.140  0.209  +0.072  -0.078   0.067  +0.001  -0.001  1449.917   +30.283   -18.880  
KELT-14 b                 1.795 +0.107 -0.079  1.284  +0.032  -0.032  0.275  +0.050  -0.037   0.030  +0.000  -0.000  2444.458   +36.178   -19.618  
KELT-15 b                 1.550 +0.215 -0.295  1.310  +0.430  -0.430  0.436  +0.231  -0.287                                                        
KELT-16 b                 1.434 +0.115 -0.140  2.750  +0.160  -0.150  1.156  +0.286  -0.346   0.020  +0.000  -0.000  6775.711  +160.268  -129.353  
KELT-17 b                 1.557 +0.127 -0.125  1.310  +0.280  -0.290  0.430  +0.140  -0.140   0.049  +0.001  -0.001  3360.534   +67.888   -48.843  
KELT-18 b                 1.577 +0.062 -0.071  1.180  +0.110  -0.110  0.373  +0.056  -0.062   0.045  +0.001  -0.001  3370.605   +67.313   -41.148  
KELT-2 A b                1.344 +0.192 -0.165  1.700  +0.220  -0.220  0.868  +0.388  -0.339                                                        
KELT-3 b                  1.470 +0.129 -0.171  1.940  +0.330  -0.330  0.758  +0.237  -0.294                                                        
KELT-4 A b                1.631 +0.215 -0.179  0.902  +0.060  -0.059  0.258  +0.104  -0.086   0.043  +0.001  -0.001  1960.458   +44.757   -20.175  
KELT-6 b                  1.174 +0.097 -0.108  0.520  +0.120  -0.120  0.398  +0.134  -0.143                                                        
KELT-6 c                                                                                      2.390  +0.110  -0.110     0.628    +0.030            
KELT-7 b                  1.664 +0.076 -0.088  1.390  +0.220  -0.220  0.374  +0.079  -0.084                                                        
KELT-8 b                  1.593 +0.121 -0.125  0.660  +0.120  -0.120  0.202  +0.059  -0.060                                                        
KPS-1 b                   1.024 +0.190 -0.176  1.090  +0.086  -0.087  1.258  +0.706  -0.655   0.027  +0.001  -0.001   613.312   +24.727            
LkCa 15 b                                                                                    14.700  +2.100  -2.100     0.003    +0.000            
LkCa 15 c                                                                                    18.600  +2.500  -2.500     0.002    +0.000            
MASCARA-1 b               1.388 +0.315 -0.310  3.700  +0.900  -0.900  1.716  +1.241  -1.223   0.043  +0.005  -0.005  6977.825  +817.310            
NGC 2682 Sand 364 b                            6.690  +8.120  -8.120                          0.530  +0.010  -0.010   419.779   +27.546   -26.372  
NGC 4349 127 b                                 5.900  +3.240  -3.240                          1.680  +0.150  -0.150   118.546   +15.002   -10.615  
NGTS-1 b                  1.329 +1.235 -0.685  0.812  +0.066  -0.075  0.429  +1.196  -0.664   0.033  +0.005  -0.004    66.116    +9.568            
NGTS-3 A b                1.571 +0.582 -0.644  2.380  +0.260  -0.260  0.761  +0.851  -0.940   0.023  +0.007  -0.005  1356.878  +416.562            
nu Oph b                                                                                      1.900                    27.663                      
nu Oph c                                                                                      6.100                     2.684                      
OGLE-TR-10 b              1.591 +0.272 -0.476  0.620  +0.140  -0.140  0.191  +0.107  -0.177   0.043  +0.001  -0.002   493.399   +88.939   -85.900  
OGLE-TR-111 b             0.934 +0.200 -0.122                                                 0.047  +0.002  -0.001   116.033   +15.663   -13.651  
OGLE-TR-113 b             1.145 +0.066 -0.087  1.260  +0.160  -0.160  1.041  +0.222  -0.272   0.023  +0.000  -0.000   419.872   +19.527   -18.392  
OGLE-TR-211 b             1.405 +0.244 -0.143  1.030  +0.200  -0.200  0.460  +0.256  -0.166   0.051  +0.001  -0.001   710.280  +116.221  -114.928  
OGLE2-TR-L9 b             1.958 +0.174 -0.111  4.500  +1.500  -1.500  0.743  +0.318  -0.278   0.031  +0.001  -0.001  3426.647  +414.816  -409.909  
ome Ser b                                                                                     1.100                    47.372                      
omi CrB b                                                                                     0.830                    76.865                      
omi UMa b                                                                                     3.900                    12.918                      
PH2 b                     0.843 +0.107 -0.077                                                 0.828  +0.009  -0.009     1.220    +0.024    -0.014  
Pr0201 b                                       0.540  +0.120  -0.120                          0.060  +0.000  -0.000   487.969    +8.328    -8.328  
Pr0211 b                                                                                      0.032  +0.000  -0.000   457.308    +4.698    -2.701  
Pr0211 c                                                                                      5.500  +3.000  -1.400     0.015    +0.008            
psi 1 Dra B b                                                                                 4.430  +0.040  -0.040     0.108    +0.001            
Qatar-1 b                 1.179 +0.107 -0.086  1.294  +0.052  -0.049  0.978  +0.270  -0.217   0.023  +0.000  -0.000   574.801   +10.805            
Qatar-2 b                 1.067 +0.019 -0.051  2.494  +0.054  -0.054  2.544  +0.149  -0.367   0.022  +0.000  -0.000   399.053    +6.764            
Qatar-3 b                 1.656 +0.279 -0.413  4.310  +0.470  -0.470  1.177  +0.609  -0.889   0.038  +0.001  -0.001  2218.172  +141.369  -133.539  
Qatar-4 b                 1.145 +0.169 -0.174  6.100  +0.540  -0.540  5.044  +2.276  -2.338   0.028  +0.000  -0.000   503.850   +14.015            
Qatar-5 b                 1.187 +0.101 -0.109  4.320  +0.180  -0.180  3.207  +0.827  -0.897   0.041  +0.001  -0.001   608.304   +20.008   -14.446  
ROXs 42 B b                                    9.000  +3.000  -3.000                        157.000                     0.000                      
TAP 26 b                                                                                      0.097  +0.003  -0.003    29.959    +1.014            
tau Gem b                                                                                     1.170                   241.311                      
TCP J05074264+2447555 b                        0.029  +0.021  -0.021                          0.500                     4.669                      
TrES-1 b                  1.092 +0.108 -0.098  0.840  +0.110  -0.110  0.800  +0.260  -0.240                                                        
TrES-2 b                  1.289 +0.112 -0.110  1.490  +0.220  -0.220  0.862  +0.258  -0.255                                                        
TrES-3 b                  1.356 +0.056 -0.072  1.910  +0.075  -0.080  0.950  +0.124  -0.156   0.023  +0.000  -0.000  1055.929   +14.788            
TrES-4 b                  1.838 +0.240 -0.238  0.780  +0.190  -0.190  0.156  +0.072  -0.071                                                        
TrES-5 b                  1.249 +0.042 -0.039  1.790  +0.068  -0.068  1.139  +0.124  -0.115   0.025  +0.001  -0.001   749.314   +24.497            
TYC 1422-614-1 b                                                                              0.690  +0.030  -0.030    91.758    +7.156    -5.910  
TYC 1422-614-1 c                                                                              1.370  +0.060  -0.060    23.276    +1.819    -1.499  
TYC 3318-01333-1 b                                                                            1.414  +0.063  -0.063    20.129    +1.075    -0.575  
TYC 3667-1280-1 b                                                                             0.210  +0.010  -0.010   817.501   +45.324   -22.289  
TYC 4282-00605-1 b                                                                            0.422  +0.009  -0.009   151.720    +4.642    -3.269  
V830 Tau b                                     0.700  +0.120  -0.120                          0.057  +0.001  -0.001   135.604    +2.619            
WASP-1 b                  1.612 +0.137 -0.230  0.854  +0.057  -0.052  0.253  +0.067  -0.110   0.039  +0.001  -0.001  1875.616   +69.467   -61.117  
WASP-10 b                 1.034 +0.073 -0.077  3.150  +0.130  -0.110  3.531  +0.759  -0.800   0.038  +0.001  -0.000   160.139    +3.106            
WASP-100 b                1.497 +0.187 -0.186  1.260  +0.450  -0.450  0.466  +0.241  -0.240                                                        
WASP-101 b                1.455 +0.136 -0.181  0.510  +0.080  -0.080  0.205  +0.066  -0.083                                                        
WASP-103 b                2.857 +0.160 -0.581  1.490  +0.088  -0.088  0.079  +0.014  -0.049   0.020  +0.000  -0.000 19316.740 +3394.431 -3387.465  
WASP-104 b                1.210 +0.085 -0.113  1.272  +0.047  -0.047  0.889  +0.190  -0.252   0.029  +0.000  -0.000   758.915   +14.542            
WASP-105 b                1.352 +0.078 -0.211  1.800  +0.100  -0.100  0.904  +0.163  -0.426   0.075  +0.003  -0.003   168.117   +12.348    -7.709  
WASP-106 b                1.151 +0.428 -0.437  1.620  +0.940  -0.940  1.319  +1.658  -1.686                                                        
WASP-107 b                1.045 +0.047 -0.218  0.120  +0.010  -0.010  0.130  +0.021  -0.082   0.055  +0.001  -0.001    51.031    +0.966            
WASP-11 b                 1.006 +0.141 -0.159  0.790  +0.170  -0.170  0.961  +0.454  -0.501                                                        
WASP-113 b                1.536 +0.141 -0.208  0.475  +0.054  -0.052  0.162  +0.048  -0.068   0.059  +0.000  -0.000   947.807   +17.024   -16.924  
WASP-114 b                1.494 +0.124 -0.137  1.769  +0.064  -0.064 16.485  +4.658  -5.588   0.029  +0.000  -0.000  2581.684  +114.909  -106.595  
WASP-117 b                1.086 +0.101 -0.103  0.300  +0.050  -0.050  0.290  +0.094  -0.095                                                        
WASP-118 b                1.632 +0.091 -0.151  0.514  +0.020  -0.020  0.147  +0.025  -0.041   0.055  +0.000  -0.000  1533.137   +57.319   -55.348  
WASP-119 b                1.345 +0.258 -0.264  1.230  +0.080  -0.080  0.627  +0.364  -0.372   0.036  +0.001  -0.001   782.947   +17.764            
WASP-12 b                 1.799 +0.360 -0.392  1.310  +0.330  -0.330  0.279  +0.182  -0.196                                                        
WASP-120 b                1.315 +0.119 -0.122  4.850  +0.210  -0.210  2.645  +0.729  -0.742   0.051  +0.001  -0.001  1791.282   +36.506   -24.735  
WASP-121 b                2.039 +0.109 -0.099  1.183  +0.064  -0.062  0.173  +0.029  -0.027   0.025  +0.000  -0.001  5908.977  +129.793   -19.130  
WASP-124 b                1.252 +0.070 -0.089  0.600  +0.070  -0.070  0.379  +0.077  -0.092   0.045  +0.001  -0.001   699.592   +20.714   -15.026  
WASP-126 b                0.975 +0.140 -0.084  0.280  +0.040  -0.040  0.375  +0.170  -0.110   0.045  +0.001  -0.001   671.753   +13.133            
WASP-127 b                1.290 +0.059 -0.073  0.180  +0.020  -0.020  0.104  +0.018  -0.021   0.052  +0.001  -0.001   669.524    +9.529    -5.145  
WASP-129 b                1.165 +0.065 -0.182  1.000  +0.100  -0.100  0.785  +0.153  -0.376   0.063  +0.001  -0.001   328.021    +6.583    -4.431  
WASP-13 b                 1.399 +0.210 -0.227  0.360  +0.090  -0.090  0.163  +0.084  -0.089                                                        
WASP-130 b                0.966 +0.127 -0.181  1.230  +0.040  -0.040  1.691  +0.670  -0.953   0.101  +0.001  -0.001    90.674    +1.615            
WASP-131 b                1.418 +0.083 -0.105  0.270  +0.020  -0.020  0.117  +0.022  -0.027   0.061  +0.001  -0.001   919.748   +20.695   -13.690  
WASP-132 b                0.859 +0.057 -0.054  0.410  +0.030  -0.030  0.801  +0.169  -0.162   0.067  +0.001  -0.001    58.003    +0.953            
WASP-133 b                1.330 +0.083 -0.167  1.160  +0.090  -0.090  0.611  +0.123  -0.235   0.035  +0.001  -0.001  1697.513   +78.138   -65.818  
WASP-135 b                1.268 +0.124 -0.142  1.900  +0.080  -0.080  1.154  +0.343  -0.392   0.024  +0.001  -0.001   799.947   +19.288            
WASP-136 b                1.312 +0.167 -0.213  1.510  +0.080  -0.080  0.830  +0.320  -0.407   0.066  +0.001  -0.001  1521.408   +43.041   -31.223  
WASP-138 b                1.169 +0.110 -0.145  1.220  +0.080  -0.080  0.946  +0.274  -0.358   0.049  +0.001  -0.001  1115.772   +33.036   -27.379  
WASP-139 b                0.847 +0.085 -0.100  0.117  +0.017  -0.017  0.239  +0.080  -0.091   0.062  +0.002  -0.002   117.454    +3.933            
WASP-14 b                 1.265 +0.101 -0.101  8.840  +1.400  -1.400  5.416  +1.553  -1.556                                                        
WASP-140 b                1.382 +0.613 -0.259  2.440  +0.070  -0.070  1.147  +1.526  -0.646   0.032  +0.001  -0.001   486.664    +8.326            
WASP-141 b                1.200 +0.100 -0.121  2.690  +0.150  -0.150  1.930  +0.494  -0.595   0.047  +0.001  -0.001   938.293   +28.398   -22.701  
WASP-142 b                1.645 +0.109 -0.103  0.840  +0.090  -0.090  0.234  +0.053  -0.050   0.035  +0.001  -0.001  2707.672  +140.979  -126.398  
WASP-15 b                 1.292 +0.406 -0.404  0.540  +0.290  -0.290  0.311  +0.337  -0.336                                                        
WASP-151 b                1.178 +0.138 -0.089  0.310  +0.040  -0.030  0.235  +0.088  -0.058   0.055  +0.001  -0.001   461.449   +16.568   -12.397  
WASP-153 b                1.521 +0.139 -0.110  0.390  +0.020  -0.020  0.138  +0.038  -0.031   0.048  +0.001  -0.001  1250.552   +41.335   -28.183  
WASP-156 b                0.544 +0.044 -0.036  0.128  +0.010  -0.009  0.984  +0.250  -0.208   0.045  +0.001  -0.001   178.941    +3.805            
WASP-157 b                1.061 +0.089 -0.099  0.574  +0.093  -0.093  0.596  +0.178  -0.194   0.053  +0.002  -0.002   409.913   +16.819            
WASP-16 b                 1.163 +0.140 -0.133  1.240  +0.250  -0.250  0.977  +0.404  -0.388                                                        
WASP-167 b                1.648 +0.084 -0.071  8.000                  2.218                   0.036  +0.001  -0.001  5925.937  +220.131  -194.336  
WASP-17 b                 2.010 +0.328 -0.368  0.780  +0.230  -0.230  0.119  +0.068  -0.074                                                        
WASP-18 b                 1.151 +0.093 -0.126 11.440  +1.510  -1.510  9.309  +2.567  -3.303                                                        
WASP-19 b                 1.394 +0.073 -0.077  1.069  +0.038  -0.037  0.490  +0.079  -0.083   0.016  +0.000  -0.000  3002.390   +55.356            
WASP-2 b                  1.157 +0.133 -0.150  0.915  +0.090  -0.093  0.732  +0.263  -0.294   0.031  +0.001  -0.002   468.912   +20.435            
WASP-21 b                 1.110 +0.089 -0.152  0.300  +0.011  -0.011  0.272  +0.066  -0.112   0.052  +0.000  -0.000   514.859    +9.170    -7.347  
WASP-22 b                 1.190 +0.186 -0.174  0.670  +0.190  -0.190  0.494  +0.270  -0.258                                                        
WASP-23 b                 1.069 +0.093 -0.111  0.884  +0.088  -0.099  0.898  +0.250  -0.296   0.038  +0.002  -0.002   297.056   +12.897            
WASP-24 b                 1.261 +0.185 -0.237  1.240  +0.290  -0.290  0.768  +0.382  -0.468                                                        
WASP-25 b                 1.199 +0.192 -0.193  0.440  +0.100  -0.100  0.317  +0.169  -0.169                                                        
WASP-26 b                 1.399 +0.230 -0.234  0.850  +0.230  -0.230  0.385  +0.217  -0.220                                                        
WASP-28 b                 1.260 +0.078 -0.145  0.907  +0.043  -0.043  0.563  +0.108  -0.196   0.045  +0.001  -0.001   707.262   +19.980   -12.333  
WASP-29 b                 0.791 +0.118 -0.114  0.230  +0.050  -0.050  0.575  +0.286  -0.278                                                        
WASP-3 b                  1.282 +0.192 -0.196  2.430  +0.530  -0.530  1.430  +0.714  -0.726                                                        
WASP-31 b                 1.477 +0.066 -0.107  0.478  +0.029  -0.029  0.184  +0.027  -0.042   0.047  +0.000  -0.000   950.897   +23.690   -22.033  
WASP-32 b                 1.203 +0.265 -0.275  2.630  +0.820  -0.820  1.874  +1.371  -1.413                                                        
WASP-33 b                 1.605 +0.103 -0.094  1.170  +1.160  -1.160  0.351  +0.354  -0.353                                                        
WASP-34 b                 1.208 +0.154 -0.142  0.560  +0.170  -0.170  0.394  +0.192  -0.183                                                        
WASP-35 b                 1.363 +0.113 -0.132  0.710  +0.100  -0.100  0.348  +0.099  -0.112                                                        
WASP-36 b                 1.289 +0.040 -0.207  2.361  +0.070  -0.070  1.368  +0.134  -0.660   0.027  +0.000  -0.000  1398.221   +32.533   -25.121  
WASP-37 b                 1.210 +0.102 -0.107  1.800  +0.170  -0.170  1.259  +0.341  -0.354   0.045  +0.002  -0.002   566.411   +28.573            
WASP-38 b                 1.190 +0.083 -0.086  3.440  +0.360  -0.360  2.534  +0.595  -0.610                                                        
WASP-39 b                 1.316 +0.075 -0.112  0.280  +0.030  -0.030  0.152  +0.031  -0.042   0.049  +0.001  -0.001   267.701    +4.254            
WASP-4 b                  1.362 +0.416 -0.416  1.180  +0.480  -0.480  0.580  +0.582  -0.582                                                        
WASP-41 b                 1.219 +0.095 -0.087  0.850  +0.110  -0.110  0.582  +0.155  -0.145                                                        
WASP-41 c                                                                                     1.070  +0.030  -0.030     0.557    +0.017            
WASP-42 b                 1.151 +0.063 -0.074  0.527  +0.028  -0.028  0.428  +0.074  -0.085   0.056  +0.001  -0.001   138.398    +3.308            
WASP-43 b                 1.033 +0.183 -0.198  1.780  +0.100  -0.100  2.005  +1.071  -1.161   0.014  +0.000  -0.000   674.951   +19.388            
WASP-44 b                 1.187 +0.168 -0.168  0.889  +0.062  -0.062  0.658  +0.284  -0.283   0.035  +0.000  -0.000   600.367   +16.304   -12.092  
WASP-45 b                 1.076 +0.189 -0.179  1.040  +0.290  -0.290  1.034  +0.617  -0.591                                                        
WASP-46 b                 1.198 +0.087 -0.213  1.910  +0.130  -0.130  1.379  +0.315  -0.743   0.023  +0.001  -0.001  1420.023   +51.979            
WASP-47 c                                      1.570  +1.000  -0.590  7.297  +8.107  -7.409   1.410  +0.300  -0.300     0.532    +0.114            
WASP-47 b                 1.176 +0.342 -0.343  1.210  +0.590  -0.390  1.684  +1.978  -1.724   0.052  +0.011  -0.011   391.154   +83.241            
WASP-47 e                 0.169 +0.053 -0.053  0.029  +0.017  -0.011  0.922  +0.922  -0.861   0.017  +0.004  -0.004  3533.966  +780.572            
WASP-47 d                 0.339 +0.105 -0.106  0.053  +0.038  -0.022                          0.088  +0.019  -0.019   136.581   +29.659            
WASP-48 b                 1.537 +0.286 -0.330  0.800  +0.230  -0.230  0.273  +0.171  -0.192                                                        
WASP-49 b                 1.169 +0.173 -0.178  0.370  +0.080  -0.080  0.287  +0.142  -0.145                                                        
WASP-5 b                  1.160 +0.115 -0.106  1.580  +0.130  -0.100  1.256  +0.389  -0.354   0.027  +0.001  -0.001  1622.077   +77.748            
WASP-50 b                 1.228 +0.181 -0.138  1.650  +0.290  -0.290  1.104  +0.526  -0.420                                                        
WASP-52 b                 1.388 +0.061 -0.067  0.460  +0.020  -0.020  0.213  +0.030  -0.032   0.027  +0.000  -0.000   566.262    +8.787            
WASP-53 b                 1.126 +0.075 -0.080  2.132  +0.092  -0.094  1.852  +0.380  -0.401   0.041  +0.001  -0.001   232.046    +5.290            
WASP-53 c                                                                                     3.730  +0.160  -0.140     0.028    +0.001            
WASP-54 b                 1.571 +0.193 -0.222  0.590  +0.140  -0.140  0.189  +0.083  -0.092                                                        
WASP-55 b                 1.312 +0.180 -0.189  0.610  +0.130  -0.130  0.335  +0.155  -0.161                                                        
WASP-56 b                 1.230 +0.167 -0.179  0.450  +0.090  -0.090  0.300  +0.136  -0.144                                                        
WASP-57 b                 1.182 +0.099 -0.097  0.644  +0.062  -0.062  0.483  +0.130  -0.128   0.038  +0.001  -0.001   695.758   +23.893            
WASP-58 b                 1.317 +0.266 -0.241  0.970  +0.280  -0.280  0.526  +0.353  -0.326                                                        
WASP-59 b                 0.884 +0.157 -0.167  0.863  +0.045  -0.045  1.550  +0.830  -0.881   0.070  +0.001  -0.001    33.072    +0.573            
WASP-6 b                  1.144 +0.185 -0.184  0.370  +0.080  -0.080  0.306  +0.162  -0.162                                                        
WASP-60 b                 1.165 +0.221 -0.210  0.550  +0.190  -0.190  0.432  +0.287  -0.277                                                        
WASP-61 b                 1.206 +0.230 -0.232  2.680  +0.840  -0.840  1.894  +1.237  -1.244                                                        
WASP-62 b                 1.397 +0.126 -0.196  0.520  +0.080  -0.080  0.236  +0.074  -0.106                                                        
WASP-63 b                 1.415 +0.192 -0.197  0.370  +0.090  -0.090  0.162  +0.077  -0.078                                                        
WASP-64 b                 1.360 +0.081 -0.109  1.271  +0.068  -0.068  0.627  +0.117  -0.154   0.026  +0.000  -0.000  1484.719   +25.773   -17.585  
WASP-65 b                 1.199 +0.112 -0.103  1.550  +0.160  -0.160  1.116  +0.334  -0.311   0.033  +0.002  -0.002  1017.365   +51.058            
WASP-66 b                 1.335 +0.313 -0.337  2.350  +0.980  -0.980  1.224  +0.999  -1.057                                                        
WASP-67 b                 1.221 +0.175 -0.179  0.430  +0.090  -0.090  0.293  +0.140  -0.142                                                        
WASP-68 b                 1.341 +0.179 -0.178  1.080  +0.250  -0.250  0.555  +0.257  -0.255                                                        
WASP-69 b                 1.056 +0.065 -0.066  0.290  +0.030  -0.030  0.306  +0.065  -0.066                                                        
WASP-7 b                  1.356 +0.128 -0.124  0.960  +0.130  -0.130  0.478  +0.150  -0.146   0.062  +0.001  -0.001   904.161   +18.915    -4.738  
WASP-70 A b               1.207 +0.108 -0.166  0.590  +0.022  -0.022  0.416  +0.113  -0.173   0.049  +0.001  -0.001   617.134   +13.140    -8.230  
WASP-71 b                 1.463 +0.263 -0.325  1.390  +0.330  -0.330  0.551  +0.324  -0.390                                                        
WASP-72 b                 1.370 +0.207 -0.269  2.300  +0.700  -0.700  1.109  +0.606  -0.736                                                        
WASP-73 b                 1.290 +0.225 -0.240  2.860  +0.920  -0.920  1.653  +1.016  -1.064                                                        
WASP-74 b                 1.613 +0.146 -0.161  0.720  +0.120  -0.120  0.213  +0.068  -0.073                                                        
WASP-75 b                 1.339 +0.078 -0.080  1.070  +0.050  -0.050  0.553  +0.101  -0.103   0.037  +0.001  -0.001  1352.117   +37.337   -17.872  
WASP-76 b                 2.083 +0.083 -0.063  0.920  +0.030  -0.030  0.126  +0.016  -0.012   0.033  +0.001  -0.001  4485.422  +173.261  -156.382  
WASP-77 A b               1.201 +0.110 -0.116  2.290  +0.330  -0.330  1.637  +0.508  -0.531                                                        
WASP-78 b                 1.574 +0.395 -0.407  1.110  +0.540  -0.540  0.353  +0.316  -0.323                                                        
WASP-79 b                 1.704 +0.195 -0.180  0.850  +0.180  -0.180  0.213  +0.086  -0.081                                                        
WASP-8 b                  1.086 +0.073 -0.066  2.540  +0.330  -0.330  2.458  +0.590  -0.548                                                        
WASP-8 c                                                                                      5.280  +0.630  -0.340     0.031    +0.004            
WASP-80 b                 1.029 +0.065 -0.101  0.538  +0.035  -0.036  0.612  +0.123  -0.185   0.034  +0.001  -0.001    77.074    +2.255            
WASP-81 b                 1.319 +0.057 -0.057  0.729  +0.036  -0.035  0.394  +0.055  -0.055   0.039  +0.001  -0.001   922.752   +28.478   -18.241  
WASP-82 b                 1.726 +0.163 -0.195  1.170  +0.200  -0.200  0.282  +0.093  -0.107                                                        
WASP-83 b                 1.026 +0.118 -0.201  0.300  +0.030  -0.030  0.345  +0.123  -0.205   0.059  +0.001  -0.001   256.233    +6.454    -1.285  
WASP-84 b                 1.059 +0.076 -0.073  0.694  +0.028  -0.028  0.724  +0.159  -0.152   0.077  +0.001  -0.001    79.595    +1.349            
WASP-88 b                 1.549 +0.265 -0.294  0.420  +0.140  -0.140  0.140  +0.086  -0.092                                                        
WASP-89 b                 1.074 +0.064 -0.087  5.900  +0.400  -0.400  5.913  +1.134  -1.490   0.043  +0.001  -0.001   248.777    +8.238            
WASP-90 b                 1.498 +0.135 -0.139  0.630  +0.070  -0.070  0.233  +0.068  -0.070   0.056  +0.001  -0.001  1351.046   +74.022   -66.723  
WASP-91 b                 1.012 +0.068 -0.070  1.340  +0.080  -0.080  1.601  +0.334  -0.344   0.037  +0.001  -0.001   302.618    +8.384            
WASP-92 b                 1.373 +0.104 -0.159  0.805  +0.068  -0.068  0.386  +0.093  -0.138   0.035  +0.000  -0.000  1554.019   +39.032   -33.581  
WASP-93 b                 1.737 +0.121 -0.170  1.470  +0.290  -0.290  0.348  +0.100  -0.123   0.042  +0.000  -0.000  2339.233   +68.542   -65.029  
WASP-94 A b               1.761 +0.194 -0.191  0.500  +0.130  -0.130  0.113  +0.048  -0.047                                                        
WASP-94 B b                                                                                   0.034  +0.001  -0.001  2000.015   +45.089   -18.785  
WASP-95 b                 1.228 +0.116 -0.115  1.440  +0.280  -0.280  0.963  +0.331  -0.329                                                        
WASP-96 b                 1.315 +0.097 -0.189  0.480  +0.030  -0.030  0.262  +0.060  -0.114   0.045  +0.001  -0.001   524.879   +18.322            
WASP-97 b                 1.232 +0.096 -0.109  1.360  +0.190  -0.190  0.901  +0.245  -0.270                                                        
WASP-98 b                 1.142 +0.060 -0.158  0.922  +0.080  -0.080  0.768  +0.138  -0.326   0.038  +0.001  -0.001   310.001    +8.963            
WASP-99 b                 1.105 +0.086 -0.078  2.430  +0.370  -0.370  2.233  +0.622  -0.585                                                        
WTS-2 b                   1.804 +0.144 -0.158  1.120  +0.160  -0.160  0.236  +0.066  -0.071   0.019  +0.001  -0.001  1496.914  +426.105  -417.376  
xi Aql b                                                                                      0.680                   109.974                      
XO-1 b                    1.278 +0.143 -0.137  0.830  +0.130  -0.130  0.493  +0.183  -0.177                                                        
XO-2 N b                  1.116 +0.065 -0.056  0.597  +0.021  -0.021  0.533  +0.095  -0.083   0.037  +0.001  -0.001   578.691   +12.336            
XO-2 S b                                       0.260  +0.040  -0.040                          0.130  +0.000  -0.000    44.575    +0.405    -0.405  
XO-2 S c                                                                                      0.476  +0.009  -0.009     3.330    +0.068            
XO-3 b                    1.331 +0.159 -0.159  7.290  +1.190  -1.190  3.836  +1.513  -1.513                                                        
XO-4 b                    1.245 +0.151 -0.141  1.420  +0.190  -0.190  0.912  +0.355  -0.333                                                        
XO-5 b                    1.169 +0.071 -0.086  1.190  +0.030  -0.030  0.924  +0.169  -0.205   0.051  +0.001  -0.001   375.387    +8.079    -6.216  
XO-6 b                    1.550 +0.194 -0.260  4.400                  1.464                   0.082  +0.008  -0.008   517.394   +49.468            


==> anc/stellar_data.txt <==
Title: Revised Exoplanet Radii and Habitability Using Gaia Data Release 2 
Authors: Johns D., Marti C., Huff M., McCann J., Wittenmyer R.A., Horner J., 
         Wright D.J. 
Table: Host Star Properties taken from Gaia DR2
================================================================================
Byte-by-byte Description of file: datafile2.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label  Explanations
--------------------------------------------------------------------------------
   1- 23 A23    ---     Host   Host Name (1)
  25- 32 F8.3   Lsun    Lum    ?="" Host luminosity, solar units (1)
  34- 40 F7.3   Lsun  E_Lum    ?="" Upper uncertainty in Lum (1)
  42- 48 F7.3   Lsun  e_Lum    ?="" Lower uncertainty in Lum (1)
  50- 55 F6.3   Rsun    Rad    ?="" Host radius, solar units (1)
  57- 62 F6.3   Rsun  E_Rad    ?="" Upper uncertainty in Lum (1)
  64- 70 F7.3   Rsun  e_Rad    ?="" Lower uncertainty in Lum (1)
  72- 77 F6.1   K       Teff   Host effective temperature (1)
--------------------------------------------------------------------------------
Note (1): All parameters are taken from Gaia DR2
--------------------------------------------------------------------------------
11 Com                   135.955  +3.180  -3.180 17.181 +0.555  -2.051 4755.  
11 UMi                   268.853  +5.004  -5.004 30.262 +1.625  -3.414 4249.  
14 And                    56.515  +0.634  -0.634 11.147 +0.282  -0.485 4740.  
16 Cyg B                   1.259  +0.001  -0.001  1.120 +0.032  -0.042 5777.  
18 Del                    37.665  +0.371  -0.371  7.911 +0.110  -0.668 5084.  
1RXS J160929.1-210524      0.347  +0.004  -0.004  1.182 +0.109  -0.145 4077.  
24 Boo                    57.175  +0.489  -0.489  9.974 +0.076  -0.245 5026.  
24 Sex                    14.154  +0.155  -0.155  4.974 +0.080  -0.105 5020.  
2MASS J01225093-2439505                                                3976.  
2MASS J02192210-3925225                                                3382.  
2MASS J19383260+4603591                                                8869.  
2MASS J22362452+4751425    0.095  +0.000  -0.000  0.616 +0.045  -0.083 4085.  
30 Ari B                   2.404  +0.008  -0.008  1.339 +0.036  -0.025 6211.  
4 UMa                    115.441  +2.131  -2.131 18.240 +0.526  -0.524 4430.  
42 Dra                   142.902  +2.460  -2.460 19.843 +0.737  -1.105 4480.  
51 Eri                     5.825  +0.029  -0.029  1.555 +0.071  -0.076 7190.  
51 Peg                     1.403  +0.004  -0.004  1.161 +0.022  -0.081 5830.  
7 CMa                     12.814  +0.123  -0.123  5.319 +0.215  -0.078 4735.  
75 Cet                    56.052  +0.600  -0.600 10.620 +0.583  -0.679 4846.  
8 UMi                     53.110  +0.365  -0.365 10.025 +0.249  -0.138 4921.  
81 Cet                    64.046  +0.917  -0.917 11.430 +0.382  -0.856 4830.  
AB Pic                     0.594  +0.002  -0.002  0.999 +0.030  -0.022 5068.  
BD-10 3166                 0.644  +0.004  -0.004  0.939 +0.019  -0.020 5336.  
BD-13 2130               110.327  +6.945  -6.945 16.739 +0.542  -1.104 4572.  
BD+03 2562               361.224 +29.318 -29.318 37.760 +1.276  -2.388 4095.  
BD+14 4559                 0.376  +0.001  -0.001  0.862 +0.010  -0.029 4869.  
BD+15 2375                54.322  +4.004  -4.004 10.844 +0.517  -0.487 4758.  
BD+15 2940                52.470  +1.211  -1.211 10.492 +0.166  -0.244 4796.  
BD+20 2457               586.142 +97.173 -97.173 43.023 +2.666  -2.046 4330.  
BD+20 274                537.174 +47.464 -47.464 41.325 +2.025  -6.244 4323.  
BD+20 594                  1.122  +0.012  -0.012  1.185 +0.051  -0.085 5457.  
BD+48 738                282.800 +18.949 -18.949 29.884 +1.862  -1.267 4330.  
BD+48 740                223.822 +10.139 -10.139 25.340 +1.221  -1.094 4435.  
BD+49 828                 43.374  +1.113  -1.113  9.858 +0.764  -0.878 4718.  
bet Cnc                  596.955 +39.699 -39.699 45.300 +8.429  -7.229 4239.  
bet Pic                    9.262  +0.074  -0.074  2.012 +0.172  -0.150 7100.  
CoRoT-1                    1.986  +0.139  -0.139  1.345 +0.027  -0.024 5908.  
CoRoT-10                   0.188  +0.005  -0.005  0.867 +0.053  -0.095 4080.  
CoRoT-11                   2.385  +0.128  -0.128  1.412 +0.113  -0.133 6037.  
CoRoT-12                   0.744  +0.083  -0.083  0.938 +0.140  -0.098 5536.  
CoRoT-13                   1.183  +0.137  -0.137  1.288 +0.124  -0.048 5305.  
CoRoT-14                   1.315  +0.264  -0.264  1.561 +0.077  -0.171 4947.  
CoRoT-16                   0.367  +0.037  -0.037  1.229 +0.092  -0.118 4054.  
CoRoT-17                   1.362  +0.148  -0.148  2.635 +0.063  -0.218 3841.  
CoRoT-18                   0.594  +0.047  -0.047  1.002 +0.025  -0.092 5063.  
CoRoT-19                   1.678  +0.126  -0.126  1.786 +0.096  -0.074 4916.  
CoRoT-2                    0.478  +0.007  -0.007  0.925 +0.018  -0.018 4991.  
CoRoT-20                   1.014  +0.068  -0.068  1.370 +0.030  -0.036 4948.  
CoRoT-22                   1.032  +0.045  -0.045  1.230 +0.225  -0.169 5246.  
CoRoT-23                   1.221  +0.118  -0.118  2.067 +0.144  -0.071 4220.  
CoRoT-24                   0.250  +0.015  -0.015  0.660 +0.021  -0.019 5026.  
CoRoT-25                   1.384  +0.128  -0.128  1.556 +0.089  -0.297 5018.  
CoRoT-26                                                               4801.  
CoRoT-27                   0.682  +0.094  -0.094  1.284 +0.117  -0.178 4628.  
CoRoT-28                   2.446  +0.120  -0.120  2.474 +0.220  -0.288 4590.  
CoRoT-29                   0.450  +0.050  -0.050  0.909 +0.046  -0.011 4960.  
CoRoT-3                    2.460  +0.211  -0.211  1.828 +0.023  -0.023 5347.  
CoRoT-4                    1.530  +0.078  -0.078  1.185 +0.122  -0.070 5898.  
CoRoT-5                    1.672  +0.117  -0.117  1.277 +0.175  -0.030 5808.  
CoRoT-6                    1.061  +0.050  -0.050  1.196 +0.030  -0.305 5357.  
CoRoT-7                    0.511  +0.004  -0.004  0.915 +0.016  -0.063 5101.  
CoRoT-8                    0.216  +0.005  -0.005  0.802 +0.071  -0.092 4397.  
CoRoT-9                    0.557  +0.016  -0.016  0.946 +0.024  -0.026 5128.  
CoRoTID 223977153          0.943  +0.041  -0.041  0.981 +0.071  -0.049 5741.  
CT Cha                     0.791  +0.007  -0.007  1.680 +0.096  -0.157 4200.  
DH Tau                     0.270  +0.004  -0.004  1.230 +0.103  -0.273 3752.  
EPIC 211822797             0.077  +0.001  -0.001  0.642 +0.020  -0.055 3797.  
EPIC 211945201             2.341  +0.024  -0.024  1.403 +0.030  -0.042 6027.  
EPIC 220674823             0.776  +0.013  -0.013  1.020 +0.024  -0.028 5365.  
eps CrB                  171.873  +2.963  -2.963 23.109 +0.770  -1.477 4348.  
eps Tau                  118.675  +2.799  -2.799 16.636 +2.781  -4.701 4671.  
gam Cep                                                                4707.  
gam Lib                   76.036  +1.642  -1.642 13.090 +0.191  -0.415 4711.  
GJ 3470                                                                3776.  
GJ 3942                    0.067  +0.000  -0.000  0.574 +0.022  -0.043 3874.  
GJ 676 A                   0.091  +0.000  -0.000  0.625 +0.033  -0.027 4006.  
GQ Lup                     0.846  +0.011  -0.011  1.830 +0.157  -0.175 4093.  
GSC 06214-00210            0.202  +0.001  -0.001  0.736 +0.088  -0.232 4514.  
GU Psc                                                                 4032.  
HAT-P-1                    1.617  +0.015  -0.015  1.296 +0.032  -0.079 5718.  
HAT-P-11                   0.273  +0.000  -0.000  0.769 +0.037  -0.048 4757.  
HAT-P-12                   0.188  +0.001  -0.001  0.609 +0.040  -0.032 4869.  
HAT-P-13                   3.180  +0.043  -0.043  1.909 +0.077  -0.056 5579.  
HAT-P-14                   4.121  +0.040  -0.040  1.660 +0.052  -0.135 6383.  
HAT-P-15                   0.642  +0.009  -0.009  1.103 +0.066  -0.073 4919.  
HAT-P-16                   1.905  +0.045  -0.045  1.264 +0.144  -0.057 6030.  
HAT-P-17                   0.533  +0.004  -0.004  0.923 +0.013  -0.033 5136.  
HAT-P-18                   0.256  +0.002  -0.002  0.731 +0.015  -0.043 4804.  
HAT-P-19                   0.329  +0.004  -0.004  0.794 +0.025  -0.030 4907.  
HAT-P-2                    4.367  +0.024  -0.024  1.733 +0.065  -0.082 6338.  
HAT-P-20                   0.194  +0.001  -0.001  0.725 +0.041  -0.072 4500.  
HAT-P-21                   1.406  +0.023  -0.023  1.275 +0.080  -0.088 5566.  
HAT-P-22                   0.818  +0.004  -0.004  1.083 +0.057  -0.055 5276.  
HAT-P-23                   1.369  +0.027  -0.027  1.186 +0.042  -0.026 5734.  
HAT-P-24                   2.847  +0.067  -0.067  1.214 +0.101  -0.056 6805.  
HAT-P-25                   0.568  +0.011  -0.011  1.057 +0.022  -0.067 4872.  
HAT-P-26                   0.429  +0.005  -0.005  0.856 +0.030  -0.022 5047.  
HAT-P-27                   0.535  +0.006  -0.006  0.940 +0.028  -0.054 5089.  
HAT-P-28                   0.921  +0.021  -0.021  1.167 +0.080  -0.060 5234.  
HAT-P-29                   1.530  +0.030  -0.030  1.316 +0.061  -0.064 5595.  
HAT-P-3                    0.453  +0.003  -0.003  0.864 +0.018  -0.024 5094.  
HAT-P-30                   2.569  +0.037  -0.037  1.338 +0.088  -0.079 6318.  
HAT-P-31                   2.355  +0.034  -0.034  1.498 +0.028  -0.061 5843.  
HAT-P-32                   2.186  +0.052  -0.052  1.237 +0.202  -0.100 6309.  
HAT-P-33                   4.556  +0.121  -0.121  1.608 +0.041  -0.094 6650.  
HAT-P-34                   3.843  +0.061  -0.061  1.501 +0.068  -0.074 6597.  
HAT-P-35                   2.366  +0.083  -0.083  1.296 +0.162  -0.141 6288.  
HAT-P-36                   0.979  +0.013  -0.013  1.099 +0.023  -0.059 5476.  
HAT-P-37                   0.597  +0.012  -0.012  0.891 +0.005  -0.010 5376.  
HAT-P-38                   0.646  +0.009  -0.009  1.052 +0.015  -0.055 5045.  
HAT-P-39                   4.744  +0.186  -0.186  1.758 +0.030  -0.059 6424.  
HAT-P-4                    2.901  +0.042  -0.042  1.616 +0.059  -0.054 5926.  
HAT-P-40                   4.550  +0.102  -0.102  2.298 +0.112  -0.176 5560.  
HAT-P-41                   3.841  +0.074  -0.074  1.840 +0.053  -0.215 5958.  
HAT-P-42                   1.105  +0.039  -0.039  1.020 +0.108  -0.170 5858.  
HAT-P-43                   0.636  +0.010  -0.010  0.997 +0.035  -0.071 5163.  
HAT-P-44                   0.636  +0.010  -0.010  0.997 +0.035  -0.071 5163.  
HAT-P-45                   0.825  +0.021  -0.021  1.228 +0.187  -0.027 4964.  
HAT-P-46                   1.479  +0.034  -0.034  1.585 +0.028  -0.051 5056.  
HAT-P-49                   7.574  +0.124  -0.124  1.869 +0.070  -0.089 7004.  
HAT-P-5                    1.295  +0.014  -0.014  1.102 +0.038  -0.034 5865.  
HAT-P-50                   4.274  +0.177  -0.177  1.667 +0.053  -0.180 6427.  
HAT-P-51                   0.747  +0.031  -0.031  1.009 +0.015  -0.058 5343.  
HAT-P-52                   0.349  +0.010  -0.010  0.847 +0.017  -0.046 4823.  
HAT-P-53                   1.341  +0.072  -0.072  1.095 +0.079  -0.059 5935.  
HAT-P-54                   0.140  +0.001  -0.001  0.693 +0.054  -0.048 4237.  
HAT-P-55                   1.158  +0.025  -0.025  1.071 +0.011  -0.014 5787.  
HAT-P-56                   3.571  +0.084  -0.084  1.439 +0.054  -0.168 6614.  
HAT-P-57                   3.921  +0.066  -0.066  1.538 +0.092  -0.105 6549.  
HAT-P-6                    4.238  +0.077  -0.077  1.610 +0.041  -0.157 6528.  
HAT-P-65                   2.707  +0.136  -0.136  1.718 +0.097  -0.166 5649.  
HAT-P-66                   4.704  +0.223  -0.223  1.742 +0.257  -0.502 6440.  
HAT-P-67                  10.545  +0.171  -0.171  2.671 +0.184  -0.162 6364.  
HAT-P-7                    6.183  +0.081  -0.081  2.008 +0.094  -0.199 6424.  
HAT-P-8                    2.908  +0.035  -0.035  1.577 +0.028  -0.095 6002.  
HAT-P-9                    2.136  +0.060  -0.060  1.211 +0.022  -0.028 6340.  
HATS-1                     1.021  +0.019  -0.019  0.986 +0.013  -0.017 5843.  
HATS-10                    1.425  +0.043  -0.043  1.270 +0.046  -0.143 5596.  
HATS-11                    2.071  +0.164  -0.164  1.511 +0.142  -0.191 5633.  
HATS-12                    0.871  +0.110  -0.110  0.822 +0.087  -0.178 6149.  
HATS-13                    0.477  +0.021  -0.021  0.811 +0.035  -0.006 5329.  
HATS-14                    0.672  +0.028  -0.028  1.033 +0.030  -0.025 5141.  
HATS-15                    1.564  +0.268  -0.268  1.674 +0.143  -0.101 4989.  
HATS-16                    1.490  +0.070  -0.070  1.192 +0.014  -0.024 5841.  
HATS-17                    1.619  +0.053  -0.053  1.410 +0.038  -0.111 5484.  
HATS-18                    0.874  +0.051  -0.051  1.070 +0.030  -0.030 5395.  
HATS-2                     0.457  +0.012  -0.012  0.921 +0.018  -0.008 4946.  
HATS-22                    0.242  +0.004  -0.004  0.629 +0.053  -0.010 5106.  
HATS-23                    1.015  +0.040  -0.040  1.096 +0.034  -0.141 5532.  
HATS-24                    1.554  +0.054  -0.054  1.180 +0.443  -0.238 5931.  
HATS-25                    1.163  +0.036  -0.036  1.192 +0.051  -0.178 5491.  
HATS-26                    4.204  +0.195  -0.195  1.947 +0.033  -0.195 5923.  
HATS-27                    4.309  +0.277  -0.277  1.682 +0.021  -0.119 6412.  
HATS-28                    0.694  +0.025  -0.025  0.961 +0.013  -0.107 5374.  
HATS-29                    1.017  +0.021  -0.021  1.138 +0.026  -0.143 5432.  
HATS-3                     2.214  +0.059  -0.059  1.251 +0.065  -0.080 6296.  
HATS-30                    1.300  +0.019  -0.019  1.102 +0.018  -0.023 5872.  
HATS-31                    3.043  +0.147  -0.147  1.723 +0.033  -0.065 5808.  
HATS-32                    0.916  +0.052  -0.052  1.085 +0.059  -0.118 5420.  
HATS-33                    0.996  +0.013  -0.013  1.127 +0.046  -0.035 5432.  
HATS-34                    0.695  +0.016  -0.016  0.962 +0.020  -0.024 5373.  
HATS-35                    2.090  +0.061  -0.061  1.385 +0.046  -0.183 5897.  
HATS-36                    1.164  +0.072  -0.072  1.088 +0.003  -0.073 5748.  
HATS-39                    5.037  +0.506  -0.506  1.717 +0.143  -0.162 6600.  
HATS-4                     0.684  +0.013  -0.013  1.028 +0.039  -0.173 5177.  
HATS-40                    6.908  +0.464  -0.464  2.109 +0.041  -0.175 6443.  
HATS-41                    3.821  +0.124  -0.124  1.641 +0.014  -0.013 6299.  
HATS-42                    1.860  +0.072  -0.072  1.282 +0.036  -0.033 5954.  
HATS-43                    0.479  +0.009  -0.009  0.919 +0.061  -0.114 5010.  
HATS-44                    0.379  +0.008  -0.008  0.879 +0.022  -0.032 4831.  
HATS-45                    2.305  +0.094  -0.094  1.249 +0.018  -0.075 6365.  
HATS-46                    0.630  +0.015  -0.015  0.896 +0.021  -0.026 5432.  
HATS-5                     0.519  +0.006  -0.006  0.881 +0.050  -0.038 5220.  
HATS-50                    1.284  +0.070  -0.070  1.324 +0.059  -0.039 5340.  
HATS-51                    1.385  +0.024  -0.024  1.305 +0.047  -0.084 5481.  
HATS-52                    0.838  +0.025  -0.025  0.908 +0.051  -0.060 5796.  
HATS-53                    0.939  +0.035  -0.035  1.097 +0.013  -0.080 5424.  
HATS-6                     0.079  +0.001  -0.001  0.686 +0.018  -0.116 3699.  
HATS-7                     0.287  +0.005  -0.005  0.693 +0.049  -0.039 5073.  
HATS-8                     0.944  +0.056  -0.056  1.136 +0.005  -0.009 5337.  
HATS-9                     1.885  +0.090  -0.090  1.592 +0.029  -0.305 5360.  
HD 100546                                                              9182.  
HD 100655                 54.276  +0.493  -0.493 10.260 +0.254  -0.136 4891.  
HD 100777                  0.946  +0.004  -0.004  1.058 +0.086  -0.009 5532.  
HD 10180                   1.522  +0.003  -0.003  1.184 +0.010  -0.008 5891.  
HD 101930                                                              5096.  
HD 102117                  1.444  +0.003  -0.003  1.263 +0.029  -0.024 5630.  
HD 102195                  0.489  +0.001  -0.001  0.829 +0.006  -0.012 5300.  
HD 102272                 45.885  +2.160  -2.160  9.766 +0.097  -0.180 4807.  
HD 102329                 38.503  +0.714  -0.714  9.072 +0.176  -0.218 4774.  
HD 102956                 11.176  +0.064  -0.064  4.488 +0.147  -0.104 4982.  
HD 103197                  0.566  +0.002  -0.002  0.951 +0.020  -0.025 5136.  
HD 103720                  0.348  +0.001  -0.001  0.781 +0.019  -0.006 5017.  
HD 103774                  3.663  +0.015  -0.015  1.581 +0.050  -0.042 6350.  
HD 10442                  14.034  +0.175  -0.175  4.925 +0.156  -0.106 5034.  
HD 104985                 57.455  +0.525  -0.525 11.155 +0.444  -0.758 4758.  
HD 106252                  1.345  +0.004  -0.004  1.115 +0.004  -0.019 5888.  
HD 106270                  7.372  +0.058  -0.058  2.924 +0.055  -0.064 5562.  
HD 106315                  2.444  +0.020  -0.020  1.256 +0.056  -0.091 6440.  
HD 10647                   1.590  +0.003  -0.003  1.113 +0.030  -0.021 6143.  
HD 106515 A                0.696  +0.002  -0.002  0.960 +0.025  -0.006 5380.  
HD 106906                  6.559  +0.042  -0.042  2.029 +0.109  -0.095 6484.  
HD 10697                   3.007  +0.006  -0.006  1.807 +0.036  -0.023 5654.  
HD 107148                  1.321  +0.004  -0.004  1.153 +0.019  -0.020 5761.  
HD 108147                  2.016  +0.004  -0.004  1.229 +0.025  -0.018 6203.  
HD 108341                  0.427  +0.001  -0.001  0.841 +0.022  -0.022 5086.  
HD 108863                 23.691  +0.264  -0.264  6.587 +0.159  -0.110 4962.  
HD 108874                  1.000  +0.004  -0.004  1.079 +0.031  -0.056 5556.  
HD 109246                  1.260  +0.004  -0.004  1.101 +0.015  -0.022 5827.  
HD 109271                  1.649  +0.008  -0.008  1.295 +0.023  -0.020 5748.  
HD 109749                  1.831  +0.011  -0.011  1.338 +0.027  -0.059 5805.  
HD 110014                201.410  +4.496  -4.496 23.930 +0.326  -0.654 4445.  
HD 111232                  0.691  +0.001  -0.001  0.881 +0.046  -0.025 5605.  
HD 111591                 38.127  +0.314  -0.314  8.463 +0.338  -0.048 4930.  
HD 111998                  3.253  +0.008  -0.008  1.475 +0.112  -0.050 6382.  
HD 113337                  4.171  +0.009  -0.009  1.531 +0.016  -0.025 6667.  
HD 113996                373.506 +18.185 -18.185 40.600 +0.170  -1.307 3982.  
HD 114783                  0.423  +0.001  -0.001  0.833 +0.022  -0.016 5100.  
HD 11506                   2.172  +0.008  -0.008  1.313 +0.044  -0.025 6116.  
HD 116029                 11.573  +0.081  -0.081  4.676 +0.131  -0.091 4923.  
HD 117207                  1.163  +0.003  -0.003  1.128 +0.016  -0.009 5644.  
HD 11755                 147.683  +1.638  -1.638 21.234 +0.983  -1.339 4367.  
HD 117618                  1.638  +0.005  -0.005  1.195 +0.015  -0.010 5974.  
HD 118203                  4.425  +0.019  -0.019  2.063 +0.072  -0.045 5829.  
HD 11977                  68.958  +0.861  -0.861 11.353 +0.506  -0.322 4936.  
HD 120084                 50.072  +0.351  -0.351  9.813 +0.232  -0.269 4901.  
HD 121504                  1.417  +0.003  -0.003  1.100 +0.043  -0.056 6004.  
HD 12484                   1.052  +0.004  -0.004  1.002 +0.014  -0.008 5841.  
HD 125612                  1.349  +0.005  -0.005  1.124 +0.017  -0.010 5867.  
HD 12648                  56.594  +0.480  -0.480 10.008 +0.329  -0.206 5004.  
HD 12661                   1.360  +0.003  -0.003  1.215 +0.015  -0.033 5656.  
HD 126614                  1.458  +0.007  -0.007  1.334 +0.053  -0.041 5492.  
HD 128356                  0.371  +0.001  -0.001  0.842 +0.020  -0.024 4909.  
HD 129445                  1.229  +0.004  -0.004  1.176 +0.014  -0.009 5605.  
HD 130322                  0.582  +0.002  -0.002  0.897 +0.012  -0.025 5323.  
HD 131496                 14.462  +0.163  -0.163  5.286 +0.101  -0.098 4896.  
HD 131664                  1.354  +0.004  -0.004  1.152 +0.021  -0.018 5800.  
HD 13189                 432.895 +17.713 -17.713 38.924 +3.952  -2.630 4220.  
HD 132406                  1.827  +0.006  -0.006  1.360 +0.030  -0.014 5754.  
HD 132563                  2.328  +0.011  -0.011  1.295 +0.085  -0.062 6265.  
HD 133131 A                0.963  +0.004  -0.004  0.941 +0.055  -0.075 5893.  
HD 133131 B                0.979  +0.004  -0.004  0.990 +0.054  -0.034 5772.  
HD 136418                  8.339  +0.040  -0.040  3.906 +0.112  -0.080 4963.  
HD 137388 A                0.528  +0.001  -0.001  0.896 +0.040  -0.028 5198.  
HD 13908                   5.185  +0.022  -0.022  2.016 +0.037  -0.050 6135.  
HD 13931                   1.742  +0.007  -0.007  1.291 +0.012  -0.016 5838.  
HD 139357                 66.520  +0.558  -0.558 12.912 +0.179  -0.153 4588.  
HD 14067                  56.122  +0.479  -0.479 10.741 +0.374  -0.157 4820.  
HD 141399                  1.636  +0.003  -0.003  1.387 +0.016  -0.040 5542.  
HD 141937                  1.202  +0.003  -0.003  1.053 +0.011  -0.005 5890.  
HD 142245                 10.768  +0.063  -0.063  4.638 +0.144  -0.125 4855.  
HD 142415                  1.256  +0.002  -0.002  1.055 +0.027  -0.028 5950.  
HD 143105                  3.594  +0.006  -0.006  1.647 +0.011  -0.021 6192.  
HD 143361                  0.891  +0.005  -0.005  1.051 +0.036  -0.013 5470.  
HD 145377                  1.378  +0.005  -0.005  1.129 +0.093  -0.030 5886.  
HD 145457                 49.967  +0.267  -0.267 10.491 +0.125  -0.407 4738.  
HD 145934                 22.623  +0.334  -0.334  6.720 +0.166  -0.209 4856.  
HD 147513                  1.032  +0.003  -0.003  0.978 +0.031  -0.025 5882.  
HD 147873                  6.568  +0.075  -0.075  2.359 +0.063  -0.031 6016.  
HD 148156                  2.278  +0.008  -0.008  1.302 +0.083  -0.041 6213.  
HD 148427                  9.278  +0.052  -0.052  4.027 +0.098  -0.110 5020.  
HD 149026                  2.644  +0.010  -0.010  1.468 +0.037  -0.050 6076.  
HD 149143                  3.207  +0.020  -0.020  1.760 +0.025  -0.032 5823.  
HD 1502                   17.662  +0.321  -0.321  5.773 +0.076  -0.177 4925.  
HD 150706                  1.076  +0.001  -0.001  0.986 +0.015  -0.014 5921.  
HD 152079                  1.443  +0.008  -0.008  1.222 +0.019  -0.017 5722.  
HD 152581                 12.681  +0.129  -0.129  4.667 +0.054  -0.110 5042.  
HD 153950                  2.208  +0.007  -0.007  1.380 +0.032  -0.037 5988.  
HD 154672                  1.820  +0.008  -0.008  1.384 +0.033  -0.033 5698.  
HD 154857                  4.626  +0.017  -0.017  2.299 +0.098  -0.031 5582.  
HD 155233                 11.201  +0.068  -0.068  4.631 +0.130  -0.216 4907.  
HD 155358                  1.993  +0.004  -0.004  1.312 +0.035  -0.028 5987.  
HD 156279                  0.715  +0.001  -0.001  0.935 +0.036  -0.031 5487.  
HD 156411                  5.958  +0.025  -0.025  2.330 +0.031  -0.020 5908.  
HD 156668                  0.290  +0.000  -0.000  0.769 +0.020  -0.017 4832.  
HD 156846                  0.046  +0.001  -0.001  0.540 +0.035  -0.070 3637.  
HD 158038                 10.121  +0.041  -0.041  4.521 +0.111  -0.160 4842.  
HD 158996                849.660 +18.370 -18.371 58.842 +2.158 -13.181 4062.  
HD 159243                  1.561  +0.007  -0.007  1.126 +0.040  -0.029 6079.  
HD 159868                  3.593  +0.014  -0.014  2.031 +0.044  -0.037 5576.  
HD 1605                    8.323  +0.049  -0.049  3.988 +0.070  -0.116 4910.  
HD 160691                  1.976  +0.006  -0.006  1.390 +0.082  -0.104 5804.  
HD 16175                   3.743  +0.020  -0.020  1.858 +0.033  -0.059 5890.  
HD 162020                  0.258  +0.001  -0.001  0.734 +0.016  -0.012 4801.  
HD 163607                  2.626  +0.010  -0.010  1.769 +0.040  -0.031 5524.  
HD 16417                   2.774  +0.006  -0.006  1.640 +0.036  -0.020 5817.  
HD 164509                  1.373  +0.005  -0.005  1.111 +0.052  -0.031 5929.  
HD 164595                  1.041  +0.001  -0.001  1.024 +0.016  -0.022 5762.  
HD 164604                  0.258  +0.001  -0.001  0.771 +0.012  -0.043 4684.  
HD 165155                  0.644  +0.003  -0.003  0.937 +0.025  -0.019 5343.  
HD 1666                    6.159  +0.049  -0.049  2.107 +0.076  -0.074 6264.  
HD 166724                  0.388  +0.001  -0.001  0.797 +0.013  -0.016 5101.  
HD 167042                 10.553  +0.040  -0.040  4.302 +0.061  -0.087 5016.  
HD 168443                  2.413  +0.009  -0.009  1.663 +0.202  -0.043 5578.  
HD 168746                  1.014  +0.003  -0.003  1.054 +0.031  -0.027 5642.  
HD 1690                  183.102  +9.518  -9.518 22.817 +1.540  -1.108 4445.  
HD 169830                  5.141  +0.025  -0.025  1.967 +0.028  -0.060 6197.  
HD 170469                  1.639  +0.006  -0.006  1.311 +0.028  -0.029 5703.  
HD 17092                  56.968  +0.921  -0.921 12.038 +0.509  -0.349 4570.  
HD 171028                  5.406  +0.041  -0.041  2.416 +0.011  -0.028 5662.  
HD 171238                  0.667  +0.002  -0.002  0.921 +0.020  -0.030 5436.  
HD 17156                   2.769  +0.012  -0.012  1.579 +0.050  -0.046 5925.  
HD 173416                 77.188  +0.623  -0.623 12.811 +0.135  -0.300 4780.  
HD 175167                  2.857  +0.010  -0.010  1.842 +0.151  -0.033 5529.  
HD 175541                 10.844  +0.111  -0.111  4.304 +0.141  -0.134 5049.  
HD 17674                   1.602  +0.004  -0.004  1.208 +0.019  -0.018 5909.  
HD 176986                  0.353  +0.001  -0.001  0.799 +0.027  -0.020 4979.  
HD 177830                  5.931  +0.018  -0.018  3.453 +0.099  -0.054 4848.  
HD 178911 B                0.905  +0.002  -0.002  1.012 +0.017  -0.008 5596.  
HD 179079                  2.840  +0.020  -0.020  1.744 +0.033  -0.017 5674.  
HD 179949                  2.002  +0.005  -0.005  1.245 +0.027  -0.025 6153.  
HD 180314                 36.768  +0.216  -0.216  8.380 +0.088  -0.114 4910.  
HD 180902                  9.012  +0.067  -0.067  4.117 +0.114  -0.142 4929.  
HD 181342                 14.848  +0.119  -0.119  5.268 +0.099  -0.070 4937.  
HD 183263                  1.783  +0.005  -0.005  1.284 +0.026  -0.022 5887.  
HD 185269                  4.939  +0.013  -0.013  2.083 +0.042  -0.037 5962.  
HD 187085                  2.298  +0.007  -0.007  1.391 +0.031  -0.036 6026.  
HD 187123                  1.344  +0.003  -0.003  1.155 +0.020  -0.026 5782.  
HD 18742                  20.660  +0.461  -0.461  5.945 +0.062  -0.113 5047.  
HD 188015                  1.145  +0.004  -0.004  1.102 +0.019  -0.024 5687.  
HD 189733                  0.347  +0.000  -0.000  0.780 +0.017  -0.024 5015.  
HD 190647                  2.056  +0.008  -0.008  1.517 +0.022  -0.014 5612.  
HD 190984                  5.881  +0.055  -0.055  2.309 +0.061  -0.023 5916.  
HD 191806                  2.148  +0.006  -0.006  1.402 +0.024  -0.022 5901.  
HD 192263                  0.319  +0.000  -0.000  0.754 +0.018  -0.013 4996.  
HD 192699                 13.798  +0.070  -0.070  4.783 +0.266  -0.171 5087.  
HD 196050                  2.213  +0.007  -0.007  1.456 +0.026  -0.028 5834.  
HD 196067                  3.468  +0.007  -0.007  1.712 +0.034  -0.015 6020.  
HD 196885                  2.695  +0.006  -0.006  1.447 +0.027  -0.050 6147.  
HD 197037                  1.732  +0.003  -0.003  1.119 +0.035  -0.021 6259.  
HD 19994                   4.149  +0.025  -0.025  1.841 +0.110  -0.094 6071.  
HD 200964                 13.758  +0.064  -0.064  4.790 +0.095  -0.117 5079.  
HD 202206                  1.084  +0.004  -0.004  1.055 +0.024  -0.028 5734.  
HD 203030                  0.593  +0.002  -0.002  0.856 +0.019  -0.026 5472.  
HD 2039                    1.563  +0.006  -0.006  1.212 +0.027  -0.039 5863.  
HD 204313                  1.258  +0.005  -0.005  1.134 +0.017  -0.014 5742.  
HD 204941                  0.363  +0.001  -0.001  0.816 +0.032  -0.028 4958.  
HD 205739                  2.701  +0.031  -0.031  1.444 +0.040  -0.047 6157.  
HD 206610                 11.075  +0.180  -0.180  4.725 +0.158  -0.126 4844.  
HD 207832                  0.934  +0.003  -0.003  0.978 +0.024  -0.019 5737.  
HD 208487                  1.753  +0.008  -0.008  1.198 +0.023  -0.009 6067.  
HD 208527                729.826 +30.519 -30.519 57.559 +6.512  -6.537 3954.  
HD 20868                   0.278  +0.001  -0.001  0.749 +0.030  -0.059 4844.  
HD 208897                 12.257  +0.056  -0.056  4.788 +0.079  -0.059 4935.  
HD 209458                  1.705  +0.006  -0.006  1.178 +0.010  -0.009 6077.  
HD 210702                 13.199  +0.072  -0.072  4.881 +0.045  -0.074 4980.  
HD 212301                  1.911  +0.005  -0.005  1.231 +0.038  -0.022 6117.  
HD 212771                 11.549  +0.080  -0.080  4.406 +0.068  -0.073 5069.  
HD 213240                  2.687  +0.006  -0.006  1.558 +0.031  -0.036 5921.  
HD 214823                  5.195  +0.035  -0.035  2.132 +0.041  -0.042 5968.  
HD 215497                  0.455  +0.001  -0.001  0.901 +0.028  -0.023 4994.  
HD 216435                  3.605  +0.012  -0.012  1.800 +0.031  -0.034 5928.  
HD 216437                  2.343  +0.004  -0.004  1.480 +0.034  -0.035 5870.  
HD 216536                 36.258  +0.611  -0.611  9.168 +0.445  -0.551 4678.  
HD 216770                  0.708  +0.002  -0.002  0.966 +0.028  -0.021 5385.  
HD 217107                  1.258  +0.002  -0.002  1.179 +0.041  -0.064 5630.  
HD 217786                  2.012  +0.011  -0.011  1.341 +0.043  -0.025 5937.  
HD 219415                  8.547  +0.072  -0.072  4.145 +0.076  -0.202 4848.  
HD 219828                  2.799  +0.017  -0.017  1.639 +0.040  -0.044 5832.  
HD 220074                782.605 +20.126 -20.126 59.604 +5.850  -6.313 3954.  
HD 220689                  1.491  +0.005  -0.005  1.151 +0.012  -0.025 5944.  
HD 220773                  3.147  +0.014  -0.014  1.680 +0.017  -0.035 5932.  
HD 220842                  2.275  +0.009  -0.009  1.416 +0.037  -0.027 5956.  
HD 221287                  1.944  +0.006  -0.006  1.212 +0.032  -0.058 6191.  
HD 222076                  9.449  +0.034  -0.034  4.323 +0.087  -0.075 4867.  
HD 222155                  3.228  +0.008  -0.008  1.829 +0.017  -0.039 5720.  
HD 222582                  1.302  +0.004  -0.004  1.133 +0.016  -0.014 5793.  
HD 224538                  3.124  +0.012  -0.012  1.582 +0.015  -0.006 6102.  
HD 224693                  3.780  +0.027  -0.027  1.817 +0.055  -0.033 5971.  
HD 22781                   0.335  +0.001  -0.001  0.743 +0.022  -0.009 5091.  
HD 23079                   1.357  +0.002  -0.002  1.091 +0.005  -0.016 5964.  
HD 23127                   2.830  +0.011  -0.011  1.694 +0.018  -0.023 5752.  
HD 231701                  2.572  +0.016  -0.016  1.445 +0.011  -0.034 6080.  
HD 233604                 57.314  +2.747  -2.747 10.417 +0.371  -0.410 4921.  
HD 23596                   2.882  +0.008  -0.008  1.593 +0.037  -0.021 5958.  
HD 238914                 94.555  +2.413  -2.413 13.772 +0.191  -0.349 4850.  
HD 240210                152.375  +3.053  -3.053 25.457 +1.179  -0.743 4019.  
HD 240237               1244.111 +65.288 -65.288 78.125 +7.319  -5.650 3878.  
HD 24040                   1.886  +0.007  -0.007  1.358 +0.014  -0.021 5805.  
HD 24064                 351.790  +4.130  -4.130 36.181 +1.702  -1.400 4156.  
HD 25171                   2.004  +0.005  -0.005  1.256 +0.032  -0.017 6127.  
HD 2638                    0.511  +0.002  -0.002  0.904 +0.049  -0.056 5131.  
HD 27442                   7.094  +0.032  -0.032  4.057 +0.089  -0.115 4677.  
HD 27631                   1.105  +0.003  -0.003  1.066 +0.031  -0.017 5732.  
HD 28185                   1.038  +0.002  -0.002  1.057 +0.024  -0.061 5665.  
HD 28254                   2.325  +0.006  -0.006  1.652 +0.215  -0.051 5545.  
HD 285507                  0.191  +0.001  -0.001  0.734 +0.027  -0.040 4453.  
HD 28678                  18.189  +0.288  -0.288  5.804 +0.347  -0.279 4948.  
HD 29021                   0.671  +0.001  -0.001  0.869 +0.013  -0.024 5603.  
HD 290327                  0.729  +0.003  -0.003  0.925 +0.021  -0.043 5546.  
HD 2952                   58.926  +0.472  -0.471 11.048 +0.304  -0.611 4811.  
HD 30177                   1.212  +0.004  -0.004  1.180 +0.024  -0.020 5576.  
HD 30669                   0.714  +0.002  -0.002  0.971 +0.034  -0.008 5386.  
HD 30856                  12.343  +0.081  -0.081  4.694 +0.180  -0.088 4993.  
HD 31253                   4.011  +0.015  -0.015  1.838 +0.039  -0.039 6025.  
HD 3167                    0.547  +0.002  -0.002  0.880 +0.021  -0.045 5292.  
HD 32518                  46.320  +0.214  -0.214  9.771 +0.322  -0.238 4817.  
HD 32963                   1.159  +0.004  -0.004  1.086 +0.007  -0.016 5747.  
HD 330075                  0.393  +0.001  -0.001  0.847 +0.023  -0.029 4967.  
HD 33142                   9.943  +0.070  -0.070  4.137 +0.088  -0.069 5039.  
HD 33283                   4.144  +0.017  -0.017  1.907 +0.043  -0.059 5964.  
HD 33564                   3.428  +0.017  -0.017  1.508 +0.018  -0.062 6396.  
HD 33844                  14.896  +0.082  -0.082  5.381 +0.206  -0.121 4888.  
HD 34445                   2.185  +0.007  -0.007  1.455 +0.022  -0.035 5818.  
HD 35759                   3.445  +0.015  -0.015  1.760 +0.057  -0.039 5928.  
HD 37124                                                               5096.  
HD 37605                   0.705  +0.002  -0.002  0.995 +0.044  -0.038 5304.  
HD 38283                   2.574  +0.004  -0.004  1.460 +0.033  -0.034 6051.  
HD 38529                   6.911  +0.023  -0.023  2.807 +0.088  -0.213 5586.  
HD 38801                   4.036  +0.022  -0.022  2.428 +0.085  -0.033 5251.  
HD 40307                   0.258  +0.000  -0.000  0.707 +0.014  -0.012 4893.  
HD 40956                  40.308  +0.230  -0.230  8.738 +0.276  -0.124 4920.  
HD 40979                   1.960  +0.004  -0.004  1.263 +0.031  -0.034 6077.  
HD 41004 A                 0.629  +0.008  -0.008  1.039 +0.023  -0.031 5042.  
HD 41004 B                 0.629  +0.008  -0.008  1.039 +0.023  -0.031 5042.  
HD 4113                    1.085  +0.003  -0.003  1.078 +0.019  -0.036 5676.  
HD 42012                   0.537  +0.002  -0.002  0.856 +0.024  -0.043 5342.  
HD 4203                    1.988  +0.012  -0.012  1.552 +0.044  -0.045 5502.  
HD 4313                   14.481  +0.213  -0.213  5.140 +0.166  -0.137 4966.  
HD 43197                   0.925  +0.002  -0.002  1.068 +0.027  -0.038 5477.  
HD 43691                   3.747  +0.022  -0.022  1.723 +0.031  -0.040 6118.  
HD 44219                   2.035  +0.009  -0.009  1.431 +0.033  -0.016 5763.  
HD 45350                   1.383  +0.006  -0.006  1.252 +0.026  -0.019 5594.  
HD 45364                   0.637  +0.001  -0.001  0.890 +0.011  -0.019 5466.  
HD 45652                   0.648  +0.002  -0.002  0.947 +0.014  -0.038 5322.  
HD 46375                   0.569  +0.001  -0.001  0.890 +0.054  -0.060 5313.  
HD 47186                   1.104  +0.002  -0.002  1.083 +0.020  -0.017 5685.  
HD 4732                   13.766  +0.058  -0.058  4.913 +0.053  -0.068 5016.  
HD 47366                  28.380  +0.199  -0.199  7.512 +0.282  -0.196 4861.  
HD 47536                 177.193  +2.341  -2.341 23.080 +0.684  -0.810 4384.  
HD 48265                   4.350  +0.020  -0.020  2.143 +0.051  -0.063 5695.  
HD 49674                   0.952  +0.002  -0.002  1.033 +0.033  -0.030 5610.  
HD 50499                   2.379  +0.005  -0.005  1.419 +0.023  -0.019 6017.  
HD 50554                   1.497  +0.004  -0.004  1.113 +0.030  -0.012 6052.  
HD 52265                   2.297  +0.005  -0.005  1.347 +0.019  -0.016 6123.  
HD 5319                    9.665  +0.078  -0.078  4.276 +0.058  -0.150 4921.  
HD 5583                   49.381  +0.980  -0.980  9.924 +0.284  -0.315 4857.  
HD 5608                   14.825  +0.074  -0.074  5.358 +0.086  -0.078 4893.  
HD 564                     1.045  +0.003  -0.003  0.962 +0.030  -0.022 5950.  
HD 5891                   52.585  +1.187  -1.187 10.186 +0.253  -0.271 4870.  
HD 59686 A                66.322  +0.677  -0.677 12.545 +0.139  -0.252 4651.  
HD 60532                  10.020  +0.073  -0.073  2.770 +0.148  -0.080 6170.  
HD 63454                   0.295  +0.000  -0.000  0.791 +0.025  -0.024 4784.  
HD 63765                   0.554  +0.001  -0.001  0.822 +0.014  -0.017 5492.  
HD 65216                   0.707  +0.001  -0.001  0.875 +0.006  -0.021 5658.  
HD 66141                 134.820  +4.670  -4.670 20.904 +1.025  -0.648 4302.  
HD 66428                   1.248  +0.006  -0.006  1.150 +0.014  -0.013 5689.  
HD 67087                   2.912  +0.017  -0.017  1.424 +0.017  -0.036 6318.  
HD 6718                    0.961  +0.004  -0.004  0.995 +0.009  -0.014 5730.  
HD 68402                   1.200  +0.003  -0.003  1.066 +0.028  -0.018 5850.  
HD 68988                   1.667  +0.007  -0.007  1.262 +0.036  -0.030 5839.  
HD 70573                   0.998  +0.004  -0.004  0.977 +0.017  -0.026 5837.  
HD 70642                   1.028  +0.002  -0.002  1.052 +0.023  -0.023 5667.  
HD 7199                    0.753  +0.001  -0.001  1.043 +0.039  -0.036 5263.  
HD 72659                   2.378  +0.009  -0.009  1.477 +0.023  -0.025 5898.  
HD 72892                   1.271  +0.005  -0.005  1.160 +0.027  -0.023 5690.  
HD 73256                   0.736  +0.002  -0.002  0.927 +0.036  -0.056 5554.  
HD 73267                   0.668  +0.002  -0.002  0.958 +0.024  -0.028 5333.  
HD 73526                   2.177  +0.011  -0.011  1.583 +0.047  -0.059 5573.  
HD 73534                   3.818  +0.023  -0.023  2.670 +0.050  -0.077 4938.  
HD 74156                   2.517  +0.010  -0.010  1.444 +0.020  -0.016 6050.  
HD 7449                    1.265  +0.003  -0.003  1.030 +0.010  -0.010 6031.  
HD 75289                   2.053  +0.003  -0.003  1.280 +0.015  -0.031 6107.  
HD 75784                   5.737  +0.045  -0.045  3.225 +0.059  -0.046 4975.  
HD 75898                   3.128  +0.017  -0.017  1.634 +0.061  -0.031 6006.  
HD 76700                   1.808  +0.006  -0.006  1.409 +0.043  -0.178 5640.  
HD 76920                  29.605  +0.263  -0.263  8.037 +0.194  -0.523 4749.  
HD 77338                   0.708  +0.002  -0.002  0.978 +0.038  -0.037 5354.  
HD 7924                    0.386  +0.000  -0.000  0.753 +0.041  -0.019 5244.  
HD 79498                   1.258  +0.006  -0.006  1.140 +0.020  -0.049 5726.  
HD 80606                   1.001  +0.004  -0.004  1.103 +0.092  -0.023 5497.  
HD 81040                   0.839  +0.002  -0.002  0.908 +0.009  -0.029 5799.  
HD 81688                  56.953  +0.630  -0.630 10.391 +0.217  -0.406 4919.  
HD 82886                  14.615  +0.163  -0.163  4.895 +0.104  -0.127 5101.  
HD 82943                   1.567  +0.003  -0.003  1.165 +0.025  -0.019 5984.  
HD 83443                   0.787  +0.002  -0.002  0.982 +0.039  -0.031 5487.  
HD 8535                    2.151  +0.006  -0.006  1.378 +0.092  -0.065 5955.  
HD 85390                   0.432  +0.001  -0.001  0.825 +0.024  -0.019 5152.  
HD 85512                                                               5000.  
HD 8574                    2.383  +0.007  -0.007  1.404 +0.006  -0.017 6053.  
HD 86081                   2.941  +0.021  -0.021  1.601 +0.052  -0.036 5973.  
HD 86226                   1.204  +0.004  -0.004  1.041 +0.009  -0.028 5924.  
HD 86264                   4.115  +0.022  -0.022  1.689 +0.053  -0.007 6325.  
HD 8673                    3.410  +0.007  -0.007  1.487 +0.025  -0.036 6433.  
HD 86950                  51.473  +0.678  -0.678 10.312 +0.331  -0.287 4814.  
HD 87646                   9.114  +1.069  -1.069  2.926 +0.056  -0.036 5863.  
HD 87883                   0.342  +0.000  -0.000  0.791 +0.017  -0.019 4965.  
HD 88133                   3.144  +0.017  -0.017  2.016 +0.074  -0.070 5414.  
HD 89307                   1.354  +0.003  -0.003  1.085 +0.008  -0.027 5978.  
HD 89345                   2.737  +0.023  -0.023  1.757 +0.044  -0.047 5600.  
HD 89744                   6.376  +0.023  -0.023  2.161 +0.059  -0.016 6239.  
HD 90156                   0.727  +0.001  -0.001  0.873 +0.019  -0.012 5705.  
HD 9174                    2.581  +0.014  -0.014  1.734 +0.050  -0.077 5556.  
HD 92788                   1.253  +0.003  -0.003  1.139 +0.009  -0.004 5722.  
HD 93083                   0.407  +0.001  -0.001  0.851 +0.024  -0.017 4997.  
HD 9446                    0.984  +0.008  -0.008  0.985 +0.018  -0.010 5791.  
HD 95086                   6.634  +0.029  -0.029  1.517 +0.053  -0.101 7521.  
HD 95127                 362.137 +29.061 -29.061 30.464 +3.029  -3.027 4562.  
HD 95872                   0.573  +0.002  -0.002  0.939 +0.048  -0.105 5181.  
HD 96063                  10.308  +0.125  -0.125  4.091 +0.274  -0.060 5113.  
HD 96127                 728.674 +40.213 -40.213 53.073 +2.302  -4.096 4116.  
HD 96167                   3.671  +0.024  -0.024  1.920 +0.027  -0.010 5766.  
HD 97658                   0.364  +0.001  -0.001  0.746 +0.016  -0.034 5192.  
HD 98219                   8.284  +0.060  -0.060  3.920 +0.050  -0.084 4946.  
HD 98649                   0.984  +0.003  -0.003  1.010 +0.014  -0.010 5721.  
HD 99109                   0.673  +0.003  -0.003  1.001 +0.032  -0.025 5226.  
HD 99706                  20.057  +0.208  -0.208  6.030 +0.214  -1.539 4974.  
HIP 105854                44.482  +0.498  -0.498 10.305 +0.547  -0.580 4644.  
HIP 107773                68.884  +0.673  -0.673 11.516 +0.213  -0.350 4900.  
HIP 109384                 0.480  +0.001  -0.001  0.831 +0.017  -0.014 5270.  
HIP 109600                 0.834  +0.003  -0.003  0.972 +0.027  -0.029 5595.  
HIP 116454                 0.338  +0.001  -0.001  0.754 +0.027  -0.015 5069.  
HIP 14810                  0.899  +0.003  -0.003  1.024 +0.012  -0.024 5554.  
HIP 41378                  2.492  +0.021  -0.021  1.382 +0.074  -0.111 6169.  
HIP 5158                   0.283  +0.001  -0.001  0.794 +0.036  -0.020 4723.  
HIP 63242                 50.496  +0.368  -0.368 10.276 +0.178  -0.107 4800.  
HIP 65407                  0.652  +0.002  -0.002  0.952 +0.011  -0.028 5314.  
HIP 65426                                                              8735.  
HIP 65891                 48.981  +0.343  -0.343  9.675 +0.189  -0.186 4909.  
HIP 67537                 37.726  +0.293  -0.293  8.030 +0.350  -0.244 5048.  
HIP 67851                 15.852  +0.063  -0.063  5.778 +0.140  -0.112 4791.  
HIP 70849                  0.090  +0.000  -0.000  0.594 +0.029  -0.039 4098.  
HIP 74890                 10.543  +0.050  -0.050  4.599 +0.155  -0.119 4850.  
HIP 75458                 66.085  +0.731  -0.731 12.569 +4.878  -4.494 4642.  
HIP 78530                                                              8350.  
HIP 79431                                                              3715.  
HIP 8541                  20.371  +0.140  -0.140  6.781 +0.114  -0.295 4709.  
HIP 91258                  0.668  +0.002  -0.002  0.894 +0.038  -0.019 5520.  
HIP 97233                 12.979  +0.076  -0.076  4.888 +0.134  -0.133 4955.  
HN Peg                     1.149  +0.002  -0.002  1.007 +0.031  -0.029 5955.  
HR 2562                    3.400  +0.007  -0.007  1.467 +0.030  -0.037 6471.  
HR 8799                    5.514  +0.025  -0.025  1.438 +0.089  -0.081 7377.  
kap And                                                                9423.  
KELT-1                     3.107  +0.051  -0.051  1.515 +0.119  -0.207 6225.  
KELT-10                    1.402  +0.021  -0.021  1.190 +0.105  -0.081 5757.  
KELT-11                    5.668  +0.040  -0.040  2.802 +0.119  -0.085 5321.  
KELT-12                    6.524  +0.098  -0.098  2.368 +0.066  -0.148 5995.  
KELT-14                    2.207  +0.023  -0.023  1.566 +0.077  -0.045 5622.  
KELT-15                    2.953  +0.039  -0.039  1.584 +0.051  -0.213 6012.  
KELT-16                    2.831  +0.058  -0.058  1.382 +0.030  -0.107 6369.  
KELT-17                    8.006  +0.122  -0.122  1.681 +0.105  -0.112 7488.  
KELT-18                    6.978  +0.094  -0.094  1.921 +0.053  -0.068 6768.  
KELT-19 A                                                              8065.  
KELT-2 A                   4.885  +0.041  -0.041  1.917 +0.244  -0.199 6198.  
KELT-20                                                                8895.  
KELT-21                                                                8162.  
KELT-3                     4.052  +0.122  -0.122  1.604 +0.058  -0.136 6466.  
KELT-4 A                   3.654  +0.050  -0.050  1.532 +0.196  -0.160 6447.  
KELT-6                     3.589  +0.045  -0.045  1.557 +0.042  -0.077 6366.  
KELT-7                     5.715  +0.053  -0.053  1.886 +0.036  -0.061 6498.  
KELT-8                     1.632  +0.014  -0.014  1.439 +0.031  -0.042 5438.  
KELT-9                                                                 9435.  
KPS-1                      0.444  +0.007  -0.007  0.903 +0.030  -0.030 4957.  
LHS 1140                                                               3872.  
LkCa 15                    0.643  +0.008  -0.008  1.514 +0.155  -0.125 4201.  
MASCARA-1                 12.902  +0.182  -0.182  1.944 +0.082  -0.022 7846.  
MOA-2009-BLG-266L                                                      4488.  
MOA-2010-BLG-073L                                                      3672.  
MOA-2010-BLG-328L                                                      4022.  
MOA-2010-BLG-353L                                                      4470.  
MOA-2011-BLG-028L                                                      4403.  
NGC 2682 Sand 364        117.916  +7.411  -7.411 18.194 +0.604  -0.517 4459.  
NGC 2682 Sand 978        143.451  +7.664  -7.664 21.017 +1.187  -0.876 4357.  
NGC 2682 YBP 1194          0.975  +0.075  -0.075  0.975 +0.155  -0.148 5807.  
NGC 2682 YBP 1514          0.959  +0.076  -0.076  1.103 +0.005  -0.010 5438.  
NGC 2682 YBP 401           1.947  +0.125  -0.125  1.216 +0.081  -0.029 6184.  
NGC 4349 127             334.584 +30.004 -30.004 35.893 +1.410  -1.947 4120.  
NGTS-1                     0.070  +0.001  -0.001  0.568 +0.019  -0.068 3943.  
NGTS-3 A                   0.718  +0.029  -0.029  0.987 +0.050  -0.180 5347.  
NN Ser                                                                 8565.  
nu Oph                    99.864  +2.484  -2.485 13.379 +4.858  -4.239 4988.  
NY Vir                                                                 8869.  
OGLE-2008-BLG-092L                                                     3714.  
OGLE-2016-BLG-0613L AB                                                 3976.  
OGLE-TR-056                                                            4777.  
OGLE-TR-10                 0.929  +0.165  -0.165  1.494 +0.138  -0.407 4637.  
OGLE-TR-111                0.260  +0.034  -0.034  0.758 +0.159  -0.093 4732.  
OGLE-TR-113                0.220  +0.010  -0.010  0.809 +0.030  -0.057 4396.  
OGLE-TR-182                                                            4971.  
OGLE-TR-211                1.847  +0.300  -0.300  1.691 +0.120  -0.115 5175.  
OGLE2-TR-L9                3.251  +0.390  -0.390  1.854 +0.156  -0.090 5692.  
ome Ser                   57.320  +0.694  -0.694 11.063 +0.142  -0.262 4775.  
omi CrB                   52.952  +0.435  -0.435 10.657 +0.425  -0.536 4770.  
omi UMa                  196.487  +4.868  -4.868 20.557 +2.864  -8.377 4766.  
PH1                                                                    6345.  
PH2                        0.836  +0.014  -0.014  0.931 +0.094  -0.047 5719.  
Pr0201                     1.757  +0.030  -0.030  1.225 +0.150  -0.071 6003.  
Pr0211                     0.461  +0.004  -0.004  0.874 +0.039  -0.025 5089.  
psi 1 Dra B                2.117  +0.004  -0.004  1.256 +0.047  -0.038 6213.  
PSR B1620-26                                                           4475.  
Qatar-1                    0.313  +0.002  -0.002  0.828 +0.067  -0.050 4742.  
Qatar-2                    0.185  +0.003  -0.003  0.663 +0.009  -0.030 4649.  
Qatar-3                    3.174  +0.194  -0.194  1.912 +0.114  -0.369 5572.  
Qatar-4                    0.396  +0.009  -0.009  0.854 +0.022  -0.037 4954.  
Qatar-5                    1.036  +0.030  -0.030  1.155 +0.016  -0.045 5419.  
ROXs 12                                                                4013.  
ROXs 42 B                  0.162  +0.004  -0.004  0.903 +0.218  -0.086 3851.  
SR 12 AB                   0.236  +0.013  -0.013  1.103 +0.256  -0.246 3829.  
TAP 26                     0.281  +0.002  -0.002  0.916 +0.009  -0.043 4389.  
tau Gem                  330.330 +13.481 -13.481 31.159 +0.989  -0.695 4408.  
TCP J05074264+2447555      1.167  +0.060  -0.060  1.492 +0.025  -0.031 4911.  
TrES-1                     0.479  +0.004  -0.004  0.822 +0.048  -0.034 5295.  
TrES-2                     1.078  +0.009  -0.009  1.060 +0.043  -0.041 5713.  
TrES-3                     0.550  +0.005  -0.005  0.844 +0.020  -0.023 5411.  
TrES-4                     5.159  +0.118  -0.118  1.900 +0.056  -0.045 6311.  
TrES-5                     0.453  +0.007  -0.007  0.908 +0.021  -0.017 4971.  
TYC 1422-614-1            43.686  +2.828  -2.828  9.467 +0.288  -0.385 4823.  
TYC 3318-01333-1          40.246  +1.184  -1.184 10.859 +0.355  -0.645 4412.  
TYC 3667-1280-1           36.052  +1.024  -1.024  9.257 +0.384  -0.625 4649.  
TYC 4282-00605-1          27.019  +0.593  -0.593  9.985 +0.453  -0.939 4165.  
UZ For                                                                 5287.  
V0391 Peg                                                              8869.  
V830 Tau                   0.441  +0.004  -0.004  1.368 +0.092  -0.243 4020.  
WASP-1                     2.837  +0.098  -0.098  1.601 +0.131  -0.223 5920.  
WASP-10                    0.229  +0.002  -0.002  0.670 +0.042  -0.045 4878.  
WASP-100                   5.613  +0.078  -0.078  1.762 +0.052  -0.048 6693.  
WASP-101                   2.633  +0.025  -0.025  1.332 +0.071  -0.130 6371.  
WASP-103                   7.611  +1.335  -1.335  2.692 +0.038  -0.537 5843.  
WASP-104                   0.646  +0.007  -0.007  1.020 +0.051  -0.081 5124.  
WASP-105                   0.946  +0.058  -0.058  1.262 +0.044  -0.188 5066.  
WASP-106                   2.642  +0.065  -0.065  1.475 +0.026  -0.118 6060.  
WASP-107                   0.154  +0.001  -0.001  0.730 +0.018  -0.150 4233.  
WASP-11                    0.320  +0.006  -0.006  0.807 +0.038  -0.070 4834.  
WASP-113                   3.283  +0.059  -0.059  1.752 +0.076  -0.128 5869.  
WASP-114                   2.098  +0.089  -0.089  1.591 +0.087  -0.108 5508.  
WASP-117                   1.810  +0.012  -0.012  1.249 +0.053  -0.056 5990.  
WASP-118                   4.559  +0.166  -0.166  1.925 +0.089  -0.168 6079.  
WASP-119                   1.032  +0.012  -0.012  1.151 +0.033  -0.059 5422.  
WASP-12                    3.435  +0.075  -0.075  1.571 +0.227  -0.264 6269.  
WASP-120                   4.732  +0.072  -0.072  1.673 +0.085  -0.090 6582.  
WASP-121                   3.824  +0.040  -0.040  1.593 +0.068  -0.059 6396.  
WASP-123                                                               4969.  
WASP-124                   1.410  +0.036  -0.036  1.033 +0.046  -0.065 6190.  
WASP-126                   1.354  +0.011  -0.011  1.285 +0.081  -0.073 5494.  
WASP-127                   1.810  +0.019  -0.019  1.306 +0.039  -0.058 5858.  
WASP-129                   1.294  +0.022  -0.022  1.122 +0.034  -0.167 5812.  
WASP-13                    2.731  +0.049  -0.049  1.575 +0.089  -0.133 5912.  
WASP-130                   0.929  +0.010  -0.010  1.047 +0.128  -0.190 5538.  
WASP-131                   3.389  +0.057  -0.057  1.783 +0.061  -0.100 5865.  
WASP-132                   0.260  +0.002  -0.002  0.734 +0.025  -0.020 4812.  
WASP-133                   2.020  +0.083  -0.083  1.587 +0.061  -0.184 5462.  
WASP-135                   0.472  +0.006  -0.006  0.933 +0.013  -0.053 4953.  
WASP-136                   6.647  +0.144  -0.144  2.097 +0.065  -0.222 6400.  
WASP-138                   2.723  +0.071  -0.071  1.458 +0.111  -0.162 6140.  
WASP-139                   0.451  +0.004  -0.004  0.849 +0.020  -0.056 5136.  
WASP-14                    2.675  +0.021  -0.021  1.281 +0.050  -0.051 6522.  
WASP-140                   0.508  +0.004  -0.004  0.834 +0.025  -0.024 5334.  
WASP-141                   2.064  +0.054  -0.054  1.362 +0.032  -0.084 5928.  
WASP-142                   3.260  +0.156  -0.156  1.765 +0.050  -0.032 5838.  
WASP-15                    2.831  +0.048  -0.048  1.354 +0.085  -0.073 6434.  
WASP-151                   1.396  +0.043  -0.043  1.189 +0.133  -0.080 5753.  
WASP-153                   2.881  +0.074  -0.074  1.700 +0.094  -0.073 5768.  
WASP-156                   0.367  +0.003  -0.003  0.817 +0.040  -0.016 4970.  
WASP-157                   1.147  +0.029  -0.029  1.130 +0.064  -0.080 5620.  
WASP-16                    1.023  +0.014  -0.014  1.090 +0.062  -0.044 5561.  
WASP-167                   7.895  +0.263  -0.263  1.870 +0.068  -0.046 7075.  
WASP-17                    3.457  +0.100  -0.100  1.602 +0.074  -0.152 6218.  
WASP-18                    2.414  +0.013  -0.013  1.240 +0.077  -0.120 6462.  
WASP-19                    0.802  +0.009  -0.009  1.001 +0.035  -0.039 5458.  
WASP-2                     0.462  +0.006  -0.006  0.908 +0.020  -0.023 4994.  
WASP-20                                                                5874.  
WASP-21                    1.392  +0.022  -0.022  1.182 +0.040  -0.137 5768.  
WASP-22                    1.758  +0.041  -0.041  1.202 +0.076  -0.037 6061.  
WASP-23                    0.420  +0.004  -0.004  0.854 +0.022  -0.025 5028.  
WASP-24                    2.144  +0.043  -0.043  1.295 +0.064  -0.165 6138.  
WASP-25                    0.719  +0.008  -0.008  0.896 +0.061  -0.062 5617.  
WASP-26                    1.938  +0.045  -0.045  1.414 +0.072  -0.084 5727.  
WASP-28                    1.413  +0.032  -0.032  1.128 +0.050  -0.120 5924.  
WASP-29                    0.298  +0.002  -0.002  0.813 +0.034  -0.015 4732.  
WASP-3                     2.604  +0.029  -0.029  1.299 +0.063  -0.075 6433.  
WASP-31                    2.064  +0.049  -0.049  1.192 +0.023  -0.072 6336.  
WASP-32                    1.561  +0.027  -0.027  1.186 +0.019  -0.075 5925.  
WASP-33                    6.558  +0.068  -0.068  1.559 +0.073  -0.060 7398.  
WASP-34                    1.095  +0.010  -0.010  1.096 +0.059  -0.025 5639.  
WASP-35                    1.394  +0.017  -0.017  1.129 +0.048  -0.074 5904.  
WASP-36                    1.002  +0.021  -0.021  0.954 +0.022  -0.152 5913.  
WASP-37                    1.127  +0.030  -0.030  1.045 +0.016  -0.055 5818.  
WASP-38                    2.838  +0.024  -0.024  1.474 +0.060  -0.066 6170.  
WASP-39                    0.632  +0.008  -0.008  0.929 +0.032  -0.067 5341.  
WASP-4                     0.659  +0.012  -0.012  0.919 +0.013  -0.011 5425.  
WASP-41                    0.638  +0.006  -0.006  0.919 +0.032  -0.015 5380.  
WASP-42                    0.436  +0.005  -0.005  0.915 +0.015  -0.034 4902.  
WASP-43                    0.136  +0.001  -0.001  0.663 +0.070  -0.040 4306.  
WASP-44                    0.724  +0.018  -0.018  0.970 +0.031  -0.029 5408.  
WASP-45                    0.542  +0.007  -0.007  0.907 +0.065  -0.040 5199.  
WASP-46                    0.774  +0.015  -0.015  0.874 +0.045  -0.149 5790.  
WASP-47                    1.058  +0.025  -0.025  1.188 +0.011  -0.030 5371.  
WASP-48                    3.803  +0.068  -0.068  1.620 +0.150  -0.229 6333.  
WASP-49                    0.884  +0.009  -0.009  1.022 +0.052  -0.065 5537.  
WASP-5                     1.156  +0.019  -0.019  1.096 +0.053  -0.031 5718.  
WASP-50                    0.634  +0.009  -0.009  0.898 +0.090  -0.027 5434.  
WASP-52                    0.419  +0.005  -0.005  0.860 +0.021  -0.027 5008.  
WASP-53                    0.390  +0.004  -0.004  0.841 +0.028  -0.034 4974.  
WASP-54                    3.756  +0.084  -0.084  1.754 +0.042  -0.130 6068.  
WASP-55                    1.295  +0.024  -0.024  1.072 +0.050  -0.069 5946.  
WASP-56                    1.266  +0.029  -0.029  1.250 +0.026  -0.071 5476.  
WASP-57                    0.988  +0.022  -0.022  1.046 +0.051  -0.048 5628.  
WASP-58                    1.405  +0.016  -0.016  1.123 +0.180  -0.152 5930.  
WASP-59                    0.161  +0.001  -0.001  0.692 +0.040  -0.060 4392.  
WASP-6                     0.492  +0.006  -0.006  0.810 +0.017  -0.016 5372.  
WASP-60                    2.226  +0.056  -0.056  1.556 +0.113  -0.063 5653.  
WASP-61                    2.663  +0.053  -0.053  1.324 +0.039  -0.049 6407.  
WASP-62                    2.139  +0.014  -0.014  1.298 +0.064  -0.153 6126.  
WASP-63                    2.814  +0.034  -0.034  1.864 +0.150  -0.159 5475.  
WASP-64                    1.041  +0.015  -0.015  1.130 +0.048  -0.077 5484.  
WASP-65                    1.135  +0.017  -0.017  1.091 +0.063  -0.048 5704.  
WASP-66                    4.338  +0.156  -0.156  1.677 +0.057  -0.167 6433.  
WASP-67                    0.508  +0.006  -0.006  0.935 +0.022  -0.036 5038.  
WASP-68                    2.711  +0.030  -0.030  1.813 +0.115  -0.110 5501.  
WASP-69                    0.341  +0.001  -0.001  0.818 +0.025  -0.027 4875.  
WASP-7                     3.442  +0.038  -0.038  1.454 +0.044  -0.029 6521.  
WASP-70 A                  1.453  +0.025  -0.025  1.260 +0.061  -0.088 5645.  
WASP-71                    5.867  +0.151  -0.151  2.260 +0.315  -0.433 5976.  
WASP-72                    6.576  +0.181  -0.181  2.307 +0.059  -0.296 6086.  
WASP-73                    5.934  +0.090  -0.090  2.314 +0.100  -0.178 5922.  
WASP-74                    2.510  +0.026  -0.026  1.681 +0.040  -0.081 5604.  
WASP-75                    1.901  +0.039  -0.039  1.322 +0.043  -0.046 5894.  
WASP-76                    4.885  +0.174  -0.174  1.969 +0.031  -0.035 6115.  
WASP-77 A                  0.770  +0.010  -0.010  0.947 +0.030  -0.042 5556.  
WASP-78                    5.791  +0.211  -0.211  2.009 +0.016  -0.126 6316.  
WASP-79                    4.618  +0.055  -0.055  1.628 +0.082  -0.041 6632.  
WASP-8                     0.876  +0.005  -0.005  0.991 +0.030  -0.006 5610.  
WASP-80                    0.091  +0.000  -0.000  0.606 +0.016  -0.049 4076.  
WASP-81                    1.409  +0.035  -0.035  1.180 +0.006  -0.003 5790.  
WASP-82                    6.226  +0.102  -0.102  2.244 +0.083  -0.162 6087.  
WASP-83                    0.892  +0.017  -0.017  1.034 +0.051  -0.191 5516.  
WASP-84                    0.473  +0.003  -0.003  0.841 +0.053  -0.050 5219.  
WASP-85 A                                                              5339.  
WASP-88                    5.291  +0.139  -0.139  1.909 +0.065  -0.168 6335.  
WASP-89                    0.454  +0.008  -0.008  0.907 +0.018  -0.052 4974.  
WASP-90                    4.267  +0.215  -0.215  1.824 +0.122  -0.128 6142.  
WASP-91                    0.414  +0.003  -0.003  0.844 +0.028  -0.031 5041.  
WASP-92                    1.882  +0.043  -0.043  1.260 +0.045  -0.120 6023.  
WASP-93                    4.148  +0.117  -0.117  1.654 +0.063  -0.130 6406.  
WASP-94 A                  3.235  +0.051  -0.051  1.653 +0.087  -0.080 6021.  
WASP-94 B                  2.245  +0.031  -0.031  1.438 +0.067  -0.236 5891.  
WASP-95                    1.506  +0.012  -0.012  1.232 +0.026  -0.020 5761.  
WASP-96                    1.077  +0.021  -0.021  1.153 +0.034  -0.147 5476.  
WASP-97                    1.179  +0.007  -0.007  1.169 +0.040  -0.064 5564.  
WASP-98                    0.439  +0.005  -0.005  0.735 +0.022  -0.097 5478.  
WASP-99                    3.494  +0.028  -0.028  1.773 +0.071  -0.042 5926.  
WTS-2                      0.515  +0.146  -0.146  0.993 +0.036  -0.051 4907.  
xi Aql                    50.852  +0.591  -0.591 10.723 +0.171  -0.162 4707.  
XO-1                       0.814  +0.005  -0.005  0.987 +0.065  -0.057 5518.  
XO-2 N                     0.781  +0.010  -0.010  1.102 +0.047  -0.033 5168.  
XO-2 S                     0.753  +0.007  -0.007  0.976 +0.068  -0.036 5444.  
XO-3                       4.267  +0.071  -0.071  1.452 +0.098  -0.098 6885.  
XO-4                       3.432  +0.054  -0.054  1.449 +0.138  -0.122 6527.  
XO-5                       0.996  +0.019  -0.019  1.159 +0.058  -0.075 5355.  
XO-6                       3.437  +0.050  -0.050  1.443 +0.044  -0.167 6542.  

